Analytic integration of real-virtual counterterms in NNLO jet cross sections II

We present analytic expressions of all integrals required to complete the explicit evaluation of the real-virtual integrated counterterms needed to define a recently proposed subtraction scheme for jet cross sections at next-to-next-to-leading order in QCD. We use the Mellin-Barnes representation of these integrals in $4-2\epsilon$ dimensions to obtain the coefficients of their Laurent expansions around $\epsilon=0$. These coefficients are given by linear combinations of multidimensional Mellin-Barnes integrals. We compute the coefficients of such expansions in $\epsilon$ both numerically and analytically by complex integration over the Mellin-Barnes contours.

==> SUMI.m <==
(* ::Package:: *)

Print["by P.Bolzoni"]
Print["last modified 27 May 2008"]
Print["**************************************************************************"]
Print["**************************************************************************"]
Print["a0=y0=1"]
Print["**************************************************************************"]
Print["i  **  kappa  **  delta  **  g_I"]
Print["0  **  0      **  0      **  1"]
Print["1  **  1      **  0      **  1"]
Print["2  **  1      **  -1     **  (1-z)^eps"]
Print["3  **  1      **  1      **  (1-z)^(-eps)"]
Print["4  **  1      **  0      **  (1-z)^eps 2F1(eps,eps,1+eps,z)"]
Print["5  **  1      **  0      **  (1-z)^(-eps) 2F1(-eps,-eps,1-eps,z)"]
Print["6  **  1      **  1      **  2F1(eps,eps,1+eps,1-z)"]
Print["7  **  1      **  -1     **  2F1(-eps,-eps,1-eps,1-z)"]
Print["**************************************************************************"]
Print["The choice of 'pole order' gives the coefficient of [1/eps]^(pole order)"]
Print["Collinear:               Ic[x,i,k,d0,pole order]; i=0,1,...,7; k=-1,0,1,2; d0=2,3; pole order=-2,-1,...,2"]
Print["Soft:                    J[Y,kappa,d0,pole order]; kappa=0,1; d0=2,3"]
Print["Soft-collinear:          K[kappa,d0,pole order]; kappa=0,1; d0=2,3"]
Print["Nested collinear:        IIi[x,k,l,d0,pole order]; k,l=-1,0,1,2; d0=2,3; pole order=0,1,...,4"]
Print["Nested collinear:        IIr[x,k,l,d0,pole order]; k,l=-1,0,1,2; d0=2,3; pole order=0,1,...,4"]
Print["Nested collinear:        IJ[x,k,d0,pole order]; k=-1,0,1,2; d0=2,3; pole order=0,1,...,4"]
Print["Nested soft ik:          JJik[Y,d0,pole order]; d0=2,3; pole order=0,1,...,4"]
Print["Nested soft ir:          JJir[Y,d0,pole order]; d0=2,3; pole order=0,1,...,4"]
Print["Nested soft kr:          JJkr[Y,d0,pole order]; d0=2,3; pole order=0,1,...,4"]
Print["Nested soft-collinear:   KJ[d0,pole order]; d0=2,3; pole order=0,1,...,4"]
Print["more info in arXiv:0905.4390 [hep-ph]"]

 
(*PB begins 14 May 2009*)

(*Ic[x,i,k,d0,pole order] collinear integrals*)

Fca1[x_, 2, -1]:= Log[x]^2 + (Log[x]*(4*PolyLog[-1, x] + 12*PolyLog[0, x] + 
                 6*PolyLog[-1, x]*PolyLog[0, x] + 6*PolyLog[0, x]^2))/4 + 
                 (-Pi^2 + 4*PolyLog[0, x] + 2*PolyLog[0, x]^2 + 
                 8*PolyLog[2, 1 - x] + 2*PolyLog[-2, x]*PolyLog[2, 1 - x] + 
                 6*PolyLog[-1, x]*PolyLog[2, 1 - x] + 4*PolyLog[0, x]*PolyLog[2, 1 - x])/4

Fca1[x_, 2, 0]:= -2 + PolyLog[-1, x] + (3*PolyLog[0, x])/2 + 
                Log[x]*(2 + (PolyLog[-2, x] + 3*PolyLog[-1, x] + 2*PolyLog[0, x])/2)

Fca1[x_, 2, 1]:=1/2*Fca1[x, 2, 0]

Fca1[x_, 2, 2]:= (-32 - 18*x + 24*Log[x] + 27*PolyLog[-2, x/2] - 9*x*PolyLog[-2, x/2] - 
                3*PolyLog[-2, x] + Log[64]*PolyLog[-2, x] + 54*PolyLog[-1, x/2] - 
                30*x*PolyLog[-1, x/2] - 9*PolyLog[-1, x] + 3*Log[64]*PolyLog[-1, x] + 
                12*PolyLog[-1, x/2]*PolyLog[-1, x] + 18*PolyLog[0, x/2] - 18*x*PolyLog[0, x/2] + 
                3*PolyLog[-2, x]*PolyLog[0, x/2] + 9*PolyLog[-1, x]*PolyLog[0, x/2] - 
                6*PolyLog[0, x] + 2*Log[64]*PolyLog[0, x] + 9*PolyLog[-2, x/2]*PolyLog[0, x] + 
                18*PolyLog[-1, x/2]*PolyLog[0, x] + 6*PolyLog[0, x/2]*PolyLog[0, x])/36 + 
                (Log[x/2]*(27*PolyLog[-2, x/2] - 15*x*PolyLog[-2, x/2] + 18*PolyLog[-1, x/2] - 
                18*x*PolyLog[-1, x/2] + 3*PolyLog[-2, x]*PolyLog[-1, x/2] + 
                6*PolyLog[-2, x/2]*PolyLog[-1, x] + 9*PolyLog[-1, x/2]*PolyLog[-1, x] + 
                9*PolyLog[-2, x/2]*PolyLog[0, x] + 6*PolyLog[-1, x/2]*PolyLog[0, x] + 
                3*PolyLog[-3, x/2]*(3 - x + PolyLog[0, x])))/36

Fca1[x_, 3, -1]:= Log[x]^2 + (Log[x]*(2*PolyLog[-3, x] + 20*PolyLog[-2, x] + 70*PolyLog[-1, x] + 
                 10*PolyLog[-2, x]*PolyLog[-1, x] + 30*PolyLog[-1, x]^2 + 100*PolyLog[0, x] + 
                 5*PolyLog[-3, x]*PolyLog[0, x] + 40*PolyLog[-2, x]*PolyLog[0, x] + 
                 105*PolyLog[-1, x]*PolyLog[0, x] + 50*PolyLog[0, x]^2))/24 + 
                 (-6*Pi^2 + 6*PolyLog[-2, x] + 40*PolyLog[-1, x] + 8*PolyLog[-1, x]^2 + 
                 70*PolyLog[0, x] + 9*PolyLog[-2, x]*PolyLog[0, x] + 
                 50*PolyLog[-1, x]*PolyLog[0, x] + 35*PolyLog[0, x]^2 + 48*PolyLog[2, 1 - x] + 
                 PolyLog[-4, x]*PolyLog[2, 1 - x] + 10*PolyLog[-3, x]*PolyLog[2, 1 - x] + 
                 35*PolyLog[-2, x]*PolyLog[2, 1 - x] + 50*PolyLog[-1, x]*PolyLog[2, 1 - x] + 
                 24*PolyLog[0, x]*PolyLog[2, 1 - x])/24

Fca1[x_, 3, 0]:= -2 + (2*PolyLog[-3, x] + 5*(3*PolyLog[-2, x] + 7*PolyLog[-1, x] + 
                5*PolyLog[0, x]))/12 + Log[x]*(2 + (PolyLog[-4, x] + 10*PolyLog[-3, x] + 
                35*PolyLog[-2, x] + 50*PolyLog[-1, x] + 24*PolyLog[0, x])/24)

Fca1[x_, 3, 1]:=1/2*Fca1[x, 3, 0]

Fca1[x_, 3, 2]:= (-384 - 360*x + 288*Log[x] + 45*PolyLog[-4, x/2] - 15*x*PolyLog[-4, x/2] - 
                3*PolyLog[-4, x] + Log[64]*PolyLog[-4, x] + 360*PolyLog[-3, x/2] - 
                168*x*PolyLog[-3, x/2] - 30*PolyLog[-3, x] + 10*Log[64]*PolyLog[-3, x] + 
                945*PolyLog[-2, x/2] - 639*x*PolyLog[-2, x/2] - 105*PolyLog[-2, x] + 
                35*Log[64]*PolyLog[-2, x] + 54*PolyLog[-2, x/2]*PolyLog[-2, x] + 
                900*PolyLog[-1, x/2] - 924*x*PolyLog[-1, x/2] + 24*PolyLog[-3, x]*PolyLog[-1, x/2] + 
                180*PolyLog[-2, x]*PolyLog[-1, x/2] - 150*PolyLog[-1, x] + 
                50*Log[64]*PolyLog[-1, x] + 48*PolyLog[-3, x/2]*PolyLog[-1, x] + 
                270*PolyLog[-2, x/2]*PolyLog[-1, x] + 420*PolyLog[-1, x/2]*PolyLog[-1, x] + 
                216*PolyLog[0, x/2] - 360*x*PolyLog[0, x/2] + 3*PolyLog[-4, x]*PolyLog[0, x/2] + 
                30*PolyLog[-3, x]*PolyLog[0, x/2] + 105*PolyLog[-2, x]*PolyLog[0, x/2] + 
                150*PolyLog[-1, x]*PolyLog[0, x/2] - 72*PolyLog[0, x] + 24*Log[64]*PolyLog[0, x] + 
                15*PolyLog[-4, x/2]*PolyLog[0, x] + 120*PolyLog[-3, x/2]*PolyLog[0, x] + 
                315*PolyLog[-2, x/2]*PolyLog[0, x] + 300*PolyLog[-1, x/2]*PolyLog[0, x] + 
                72*PolyLog[0, x/2]*PolyLog[0, x])/432 + (Log[x/2]*(90*PolyLog[-4, x/2] - 
                42*x*PolyLog[-4, x/2] + 315*PolyLog[-3, x/2] - 213*x*PolyLog[-3, x/2] + 
                450*PolyLog[-2, x/2] - 462*x*PolyLog[-2, x/2] + 12*PolyLog[-3, x]*PolyLog[-2, x/2] + 
                18*PolyLog[-3, x/2]*PolyLog[-2, x] + 90*PolyLog[-2, x/2]*PolyLog[-2, x] + 
                216*PolyLog[-1, x/2] - 360*x*PolyLog[-1, x/2] + 3*PolyLog[-4, x]*PolyLog[-1, x/2] + 
                30*PolyLog[-3, x]*PolyLog[-1, x/2] + 105*PolyLog[-2, x]*PolyLog[-1, x/2] + 
                12*PolyLog[-4, x/2]*PolyLog[-1, x] + 90*PolyLog[-3, x/2]*PolyLog[-1, x] + 
                210*PolyLog[-2, x/2]*PolyLog[-1, x] + 150*PolyLog[-1, x/2]*PolyLog[-1, x] + 
                30*PolyLog[-4, x/2]*PolyLog[0, x] + 105*PolyLog[-3, x/2]*PolyLog[0, x] + 
                150*PolyLog[-2, x/2]*PolyLog[0, x] + 72*PolyLog[-1, x/2]*PolyLog[0, x] + 
                3*PolyLog[-5, x/2]*(3 - x + PolyLog[0, x])))/432

mCa1[x_]:= {{0, 0, 0, 0}, 
          {1/3*(2*Zeta[2] + Log[x]^2), 1, 1/2, 13/36}, 
          {5/4*Zeta[2], 1, 3/4, 11/18}, 
          {Log[x]^2, 1, 1/4, 1/9}, 
          {1/3*(7/2*Zeta[2] + Log[x]^2), 3/2, 7/8, 2/3}, 
          {1/3*(1/2*Zeta[2] + Log[x]^2), 1/2, 1/8, 1/18}, 
          {3/4*Zeta[2] + Log[x]^2, 3/2, 5/8, 5/12}, 
          {7/8*Zeta[2], 1/2, 3/8, 11/36}}
Ca1[x_,i_,k_]:= Part[mCa1[x], i + 1, k + 2]

listd = {0, 0, -1, 1, 0, 0, 1, -1};
d[i_]:= Part[listd, i + 1]

delta[k_, l_]:= Which[k == l, 1, True, 0]

Ican[x_,i_,k_,d0_,p_]:=Which[p==0,0,True,Coefficient[delta[k, -1]/((2 - delta[i, 0])*(3 - delta[i, 0] - d[i])*
                          eps^2) - (2*delta[k, -1]*Log[x]/(3 - delta[i, 0] - d[i]) +
                          (1 - delta[k, -1])/((2 - delta[i, 0])*(1 + k*(1 - delta[k, -1]))))*
                          1/eps,1/eps^p]]+Which[p==0,Ca1[x, i, k] + Fca1[x, d0, k],True,0]


(*Numerical parts for Ic integrals*)

(**)

mbp1Ic0a1m1[x_]:={MBint[1/6 (\[Pi]^2 Log[x]-4 Log[x]^3+9 PolyGamma[2,1]),{{eps->0,delta->0,d0c->3},{}}],MBint[(Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/Gamma[1+z1],{{eps->0,delta->0,d0c->3},{z1->-(1/12)}}],MBint[(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (EulerGamma+2 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z2->-(13/48)}}],MBint[(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/12),z2->-(13/48)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (2 EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,d0c->3},{z1->-(1/2),z2->-(7/16)}}]}
mbp2Ic0a1m1[x_]:={MBint[-((17 \[Pi]^4)/80)-1/6 \[Pi]^2 Log[x]^2+Log[x]^4/3-3 Log[x] PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[(Gamma[1-z1] Gamma[-z1] Gamma[z1]^3 (2 EulerGamma-2 Log[x]+PolyGamma[0,1-z1]-2 PolyGamma[0,z1]+3 PolyGamma[0,1+z1]))/Gamma[1+z1],{{eps->0,delta->0,d0c->3},{z1->-(1/12)}}],MBint[(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (6 EulerGamma^2+\[Pi]^2+24 PolyGamma[0,-1+2 d0c]^2+24 PolyGamma[0,1-z2]^2-12 EulerGamma PolyGamma[0,-z2]+6 PolyGamma[0,-z2]^2+24 PolyGamma[0,1-z2] (EulerGamma-PolyGamma[0,-z2]-2 PolyGamma[0,z2])+24 PolyGamma[0,-1+2 d0c] (EulerGamma+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2])-24 EulerGamma PolyGamma[0,z2]+24 PolyGamma[0,-z2] PolyGamma[0,z2]+24 PolyGamma[0,z2]^2-24 PolyGamma[1,-1+2 d0c]-24 PolyGamma[1,1-z2]+6 PolyGamma[1,-z2]+24 PolyGamma[1,z2]))/(12 Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z2->-(13/48)}}],MBint[(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2] (2 EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,z1]+2 PolyGamma[0,1-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/12),z2->-(13/48)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (4 EulerGamma^2-4 EulerGamma Log[x]+Log[x]^2+4 PolyGamma[0,-1+2 d0c]^2+PolyGamma[0,1+z1]^2+8 EulerGamma PolyGamma[0,1-z2]-4 Log[x] PolyGamma[0,1-z2]+4 PolyGamma[0,1-z2]^2-4 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]+2 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-4 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+PolyGamma[0,-2+2 d0c-z1-z2]^2-4 EulerGamma PolyGamma[0,-z2]+2 Log[x] PolyGamma[0,-z2]-4 PolyGamma[0,1-z2] PolyGamma[0,-z2]+2 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,-z2]+PolyGamma[0,-z2]^2+PolyGamma[0,1+z1] (4 EulerGamma-2 Log[x]+4 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2])+4 PolyGamma[0,-1+2 d0c] (2 EulerGamma-Log[x]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2])-4 EulerGamma PolyGamma[0,1+z1+z2]+2 Log[x] PolyGamma[0,1+z1+z2]-4 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+2 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+2 PolyGamma[0,-z2] PolyGamma[0,1+z1+z2]+PolyGamma[0,1+z1+z2]^2-4 PolyGamma[1,-1+2 d0c]+PolyGamma[1,1+z1]-4 PolyGamma[1,1-z2]+PolyGamma[1,-2+2 d0c-z1-z2]+PolyGamma[1,-z2]+PolyGamma[1,1+z1+z2]))/(2 Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,d0c->3},{z1->-(1/2),z2->-(7/16)}}]}
Icp1[x_,0,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic0a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,0,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic0a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic0a10[x_]:={MBint[-4-\[Pi]^2/6+4 Log[x]-2 Log[x]^2,{{eps->0,d0c->3},{}}],MBint[1/Gamma[-1+2 d0c] x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (2+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,d0c->3},{z1->-(1/8)}}]}
mbp2Ic0a10[x_]:={MBint[1/3 (-\[Pi]^2+(24+\[Pi]^2) Log[x]-12 Log[x]^2+4 Log[x]^3-2 (8+PolyGamma[2,1]+2 PolyGamma[2,2])),{{eps->0,d0c->3},{}}],MBint[(x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (16+8 EulerGamma+2 EulerGamma^2-\[Pi]^2-8 Log[x]-4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,-1+2 d0c-z1]^2-8 PolyGamma[0,z1]-4 EulerGamma PolyGamma[0,z1]+4 Log[x] PolyGamma[0,z1]+2 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+4 EulerGamma PolyGamma[0,1+z1]-4 Log[x] PolyGamma[0,1+z1]-4 PolyGamma[0,z1] PolyGamma[0,1+z1]+2 PolyGamma[0,1+z1]^2-4 PolyGamma[0,-1+2 d0c-z1] (2+EulerGamma-Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+8 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,-1+2 d0c-z1]+2 PolyGamma[1,z1]+2 PolyGamma[1,1+z1]))/(4 Gamma[-1+2 d0c]),{{eps->0,d0c->3},{z1->-(1/8)}}]}

Icp1[x_,0,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic0a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,0,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic0a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic0a11[x_]:={MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (2+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/4)}}],MBint[-2-\[Pi]^2/12+2 Log[x]-Log[x]^2,{{eps->0,d0c->3},{}}],MBint[2^(-1-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (2+EulerGamma+Log[2]-2 Log[x]+PolyGamma[0,1-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (2+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}]}
mbp2Ic0a11[x_]:={MBint[1/Gamma[-1+2 d0c] 2^(-2+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (16+8 EulerGamma+2 EulerGamma^2-\[Pi]^2-8 Log[x]-4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-2+2 d0c-z1-z3]-4 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+4 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+2 PolyGamma[0,-2+2 d0c-z1-z3]^2+4 PolyGamma[0,1+z1] (2+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+8 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-8 PolyGamma[0,1+z1+z3]-4 EulerGamma PolyGamma[0,1+z1+z3]+4 Log[x] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+2 PolyGamma[0,1+z1+z3]^2-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z1]+2 PolyGamma[1,-2+2 d0c-z1-z3]+2 PolyGamma[1,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/4)}}],MBint[1/12 (-32-2 \[Pi]^2+2 (24+\[Pi]^2) Log[x]-24 Log[x]^2+8 Log[x]^3-5 PolyGamma[2,1]+PolyGamma[2,2]-8 PolyGamma[2,3]),{{eps->0,d0c->3},{}}],MBint[2^(-3-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (16+8 EulerGamma+2 EulerGamma^2-\[Pi]^2+2 Log[2]^2+EulerGamma Log[16]+Log[256]-16 Log[x]-8 EulerGamma Log[x]-8 Log[2] Log[x]+8 Log[x]^2+2 PolyGamma[0,1-z1]^2+2 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+4 EulerGamma PolyGamma[0,1+z1]+Log[16] PolyGamma[0,1+z1]-8 Log[x] PolyGamma[0,1+z1]+2 PolyGamma[0,1+z1]^2-4 PolyGamma[0,z1] (2+EulerGamma+Log[2]-2 Log[x]+PolyGamma[0,1+z1])+4 PolyGamma[0,1-z1] (2+EulerGamma+Log[2]-2 Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+2 PolyGamma[1,1-z1]+2 PolyGamma[1,z1]+2 PolyGamma[1,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^(-3+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (16+8 EulerGamma+2 EulerGamma^2-\[Pi]^2-8 Log[x]-4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-1+2 d0c-z1-z3]-4 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+4 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+2 PolyGamma[0,-1+2 d0c-z1-z3]^2+4 PolyGamma[0,1+z1] (2+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3])+8 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3])-8 PolyGamma[0,z1+z3]-4 EulerGamma PolyGamma[0,z1+z3]+4 Log[x] PolyGamma[0,z1+z3]+4 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+2 PolyGamma[0,z1+z3]^2-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z1]+2 PolyGamma[1,-1+2 d0c-z1-z3]+2 PolyGamma[1,z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}]}

Icp1[x_,0,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic0a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,0,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic0a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic0a12[x_]:={MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (2+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3]),{{eps->0,d0c->3},{z1->-(1/2),z3->-(1/2)}}],MBint[1/54 (-80-3 \[Pi]^2+78 Log[x]-36 Log[x]^2),{{eps->0,d0c->3},{}}],MBint[1/9 2^(-1-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (13+6 EulerGamma+Log[64]-12 Log[x]+6 PolyGamma[0,2-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (13+6 EulerGamma-6 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (2+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/2),z3->-(1/4)}}]}
mbp2Ic0a12[x_]:={MBint[1/Gamma[-1+2 d0c] 2^(-2+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (16+8 EulerGamma+2 EulerGamma^2-\[Pi]^2-8 Log[x]-4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-3+2 d0c-z1-z3]-4 EulerGamma PolyGamma[0,-3+2 d0c-z1-z3]+4 Log[x] PolyGamma[0,-3+2 d0c-z1-z3]+2 PolyGamma[0,-3+2 d0c-z1-z3]^2+4 PolyGamma[0,1+z1] (2+EulerGamma-Log[x]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])+8 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])-8 PolyGamma[0,2+z1+z3]-4 EulerGamma PolyGamma[0,2+z1+z3]+4 Log[x] PolyGamma[0,2+z1+z3]+4 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]+2 PolyGamma[0,2+z1+z3]^2-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z1]+2 PolyGamma[1,-3+2 d0c-z1-z3]+2 PolyGamma[1,2+z1+z3]),{{eps->0,d0c->3},{z1->-(1/2),z3->-(1/2)}}],MBint[1/1944(-4043-234 \[Pi]^2+72 (80+3 \[Pi]^2) Log[x]-2808 Log[x]^2+864 Log[x]^3-540 PolyGamma[2,1]+108 PolyGamma[2,3]-864 PolyGamma[2,4]),{{eps->0,d0c->3},{}}],MBint[1/27 2^(-2-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (160+78 EulerGamma+18 EulerGamma^2-9 \[Pi]^2+78 Log[2]+36 EulerGamma Log[2]+18 Log[2]^2-156 Log[x]-72 EulerGamma Log[x]-72 Log[2] Log[x]+72 Log[x]^2+18 PolyGamma[0,2-z1]^2+18 PolyGamma[0,z1]^2+78 PolyGamma[0,1+z1]+36 EulerGamma PolyGamma[0,1+z1]+36 Log[2] PolyGamma[0,1+z1]-72 Log[x] PolyGamma[0,1+z1]+18 PolyGamma[0,1+z1]^2-6 PolyGamma[0,z1] (13+6 EulerGamma+Log[64]-12 Log[x]+6 PolyGamma[0,1+z1])+6 PolyGamma[0,2-z1] (13+6 EulerGamma+Log[64]-12 Log[x]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])+18 PolyGamma[1,2-z1]+18 PolyGamma[1,z1]+18 PolyGamma[1,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-2+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (160+78 EulerGamma+18 EulerGamma^2-9 \[Pi]^2-78 Log[x]-36 EulerGamma Log[x]+18 Log[x]^2+72 PolyGamma[0,-1+2 d0c]^2+18 PolyGamma[0,1+z1]^2-78 PolyGamma[0,-1+2 d0c-z1-z3]-36 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+36 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+18 PolyGamma[0,-1+2 d0c-z1-z3]^2+6 PolyGamma[0,1+z1] (13+6 EulerGamma-6 Log[x]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3])+12 PolyGamma[0,-1+2 d0c] (13+6 EulerGamma-6 Log[x]+6 PolyGamma[0,1+z1]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3])-78 PolyGamma[0,z1+z3]-36 EulerGamma PolyGamma[0,z1+z3]+36 Log[x] PolyGamma[0,z1+z3]+36 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+18 PolyGamma[0,z1+z3]^2-72 PolyGamma[1,-1+2 d0c]+18 PolyGamma[1,1+z1]+18 PolyGamma[1,-1+2 d0c-z1-z3]+18 PolyGamma[1,z1+z3]))/(27 Gamma[-1+2 d0c]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[1/Gamma[-1+2 d0c] 2^(-2+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (16+8 EulerGamma+2 EulerGamma^2-\[Pi]^2-8 Log[x]-4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-2+2 d0c-z1-z3]-4 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+4 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+2 PolyGamma[0,-2+2 d0c-z1-z3]^2+4 PolyGamma[0,1+z1] (2+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+8 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-8 PolyGamma[0,1+z1+z3]-4 EulerGamma PolyGamma[0,1+z1+z3]+4 Log[x] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+2 PolyGamma[0,1+z1+z3]^2-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z1]+2 PolyGamma[1,-2+2 d0c-z1-z3]+2 PolyGamma[1,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/2),z3->-(1/4)}}]}

Icp1[x_,0,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic0a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,0,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic0a12[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic1a1m1[x_]:={MBint[-(1/9) \[Pi]^2 Log[x]-(16 Log[x]^3)/9+PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[(2 Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/Gamma[1+z1],{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (EulerGamma+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-4 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z2->-(7/32)}}],MBint[(2 x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(7/32)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,d0c->3},{z1->-(1/2),z2->-(23/48)}}]}
mbp2Ic1a1m1[x_]:={MBint[-((713 \[Pi]^4)/2160)+2/9 \[Pi]^2 Log[x]^2+(16 Log[x]^4)/9-4 Log[x] PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[1+z1]2 Gamma[1-z1] Gamma[-z1] Gamma[z1]^3 (3 EulerGamma-4 Log[x]+2 PolyGamma[0,1-z1]-3 PolyGamma[0,z1]+4 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (6 EulerGamma^2+\[Pi]^2+96 PolyGamma[0,-1+2 d0c]^2+24 PolyGamma[0,1-z2]^2-12 EulerGamma PolyGamma[0,-z2]+6 PolyGamma[0,-z2]^2+24 PolyGamma[0,1-z2] (EulerGamma-PolyGamma[0,-z2]-4 PolyGamma[0,z2])+48 PolyGamma[0,-1+2 d0c] (EulerGamma+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-4 PolyGamma[0,z2])-48 EulerGamma PolyGamma[0,z2]+48 PolyGamma[0,-z2] PolyGamma[0,z2]+96 PolyGamma[0,z2]^2-96 PolyGamma[1,-1+2 d0c]-24 PolyGamma[1,1-z2]+6 PolyGamma[1,-z2]+96 PolyGamma[1,z2]))/(12 Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z2->-(7/32)}}],MBint[(2 x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(7/32)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (18 EulerGamma^2-\[Pi]^2-24 EulerGamma Log[x]+8 Log[x]^2+32 PolyGamma[0,-1+2 d0c]^2+8 PolyGamma[0,1+z1]^2+24 EulerGamma PolyGamma[0,1-z2]-16 Log[x] PolyGamma[0,1-z2]+8 PolyGamma[0,1-z2]^2-24 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]+16 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-16 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+8 PolyGamma[0,-2+2 d0c-z1-z2]^2-12 EulerGamma PolyGamma[0,-z2]+8 Log[x] PolyGamma[0,-z2]-8 PolyGamma[0,1-z2] PolyGamma[0,-z2]+8 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,-z2]+2 PolyGamma[0,-z2]^2+8 PolyGamma[0,1+z1] (3 EulerGamma-2 Log[x]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2])+16 PolyGamma[0,-1+2 d0c] (3 EulerGamma-2 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2])-24 EulerGamma PolyGamma[0,1+z1+z2]+16 Log[x] PolyGamma[0,1+z1+z2]-16 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+16 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+8 PolyGamma[0,-z2] PolyGamma[0,1+z1+z2]+8 PolyGamma[0,1+z1+z2]^2-32 PolyGamma[1,-1+2 d0c]+8 PolyGamma[1,1+z1]-8 PolyGamma[1,1-z2]+8 PolyGamma[1,-2+2 d0c-z1-z2]+2 PolyGamma[1,-z2]+8 PolyGamma[1,1+z1+z2]))/(4 Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,d0c->3},{z1->-(1/2),z2->-(23/48)}}]}

Icp1[x_,1,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic1a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,1,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic1a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic1a10[x_]:={MBint[-2-(7 \[Pi]^2)/12+4 Log[x]-4 Log[x]^2,{{eps->0,d0c->3},{}}],MBint[1/Gamma[-1+2 d0c]2 x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,d0c->3},{z1->-(1/8)}}]}
mbp2Ic1a10[x_]:={MBint[1/6 (-16-7 \[Pi]^2+2 (24+7 \[Pi]^2) Log[x]-48 Log[x]^2+32 Log[x]^3-23 PolyGamma[2,1]-4 PolyGamma[2,2]),{{eps->0,d0c->3},{}}],MBint[(x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,-1+2 d0c-z1]^2-8 PolyGamma[0,z1]-8 EulerGamma PolyGamma[0,z1]+8 Log[x] PolyGamma[0,z1]+4 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+8 EulerGamma PolyGamma[0,1+z1]-8 Log[x] PolyGamma[0,1+z1]-8 PolyGamma[0,z1] PolyGamma[0,1+z1]+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-1+2 d0c-z1] (1+EulerGamma-Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,-1+2 d0c-z1]+4 PolyGamma[1,z1]+4 PolyGamma[1,1+z1]))/(2 Gamma[-1+2 d0c]),{{eps->0,d0c->3},{z1->-(1/8)}}]}

Icp1[x_,1,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic1a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,1,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic1a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic1a11[x_]:={MBint[1/Gamma[-1+2 d0c] 2^(1+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/4)}}],MBint[-1-(7 \[Pi]^2)/24+2 Log[x]-2 Log[x]^2,{{eps->0,d0c->3},{}}],MBint[2^-z1 Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (1+EulerGamma+Log[2]-2 Log[x]+PolyGamma[0,1-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}]}
mbp2Ic1a11[x_]:={MBint[1/Gamma[-1+2 d0c] 2^(-1+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-2+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+4 PolyGamma[0,-2+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-8 PolyGamma[0,1+z1+z3]-8 EulerGamma PolyGamma[0,1+z1+z3]+8 Log[x] PolyGamma[0,1+z1+z3]+8 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,1+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-2+2 d0c-z1-z3]+4 PolyGamma[1,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/4)}}],MBint[1/24 (-32-14 \[Pi]^2+4 (24+7 \[Pi]^2) Log[x]-96 Log[x]^2+64 Log[x]^3-47 PolyGamma[2,1]+PolyGamma[2,2]-8 PolyGamma[2,3]),{{eps->0,d0c->3},{}}],MBint[2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2+8 EulerGamma Log[2]+4 Log[2]^2+Log[256]-16 Log[x]-16 EulerGamma Log[x]-16 Log[2] Log[x]+16 Log[x]^2+4 PolyGamma[0,1-z1]^2+4 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+8 EulerGamma PolyGamma[0,1+z1]+8 Log[2] PolyGamma[0,1+z1]-16 Log[x] PolyGamma[0,1+z1]+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,z1] (1+EulerGamma+Log[2]-2 Log[x]+PolyGamma[0,1+z1])+8 PolyGamma[0,1-z1] (1+EulerGamma+Log[2]-2 Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+4 PolyGamma[1,1-z1]+4 PolyGamma[1,z1]+4 PolyGamma[1,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^(-2+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-1+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+4 PolyGamma[0,-1+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3])-8 PolyGamma[0,z1+z3]-8 EulerGamma PolyGamma[0,z1+z3]+8 Log[x] PolyGamma[0,z1+z3]+8 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+4 PolyGamma[0,z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-1+2 d0c-z1-z3]+4 PolyGamma[1,z1+z3]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}]}

Icp1[x_,1,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic1a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,1,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic1a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic1a12[x_]:={MBint[1/Gamma[-1+2 d0c] 2^(1+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3]),{{eps->0,d0c->3},{z1->-(3/8),z3->-(3/8)}}],MBint[1/108 (-80-21 \[Pi]^2+156 Log[x]-144 Log[x]^2),{{eps->0,d0c->3},{}}],MBint[1/9 2^(-1-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (13+12 EulerGamma+Log[4096]-24 Log[x]+12 PolyGamma[0,2-z1]-12 PolyGamma[0,z1]+12 PolyGamma[0,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (13+12 EulerGamma-12 Log[x]+24 PolyGamma[0,-1+2 d0c]+12 PolyGamma[0,1+z1]-12 PolyGamma[0,-1+2 d0c-z1-z3]-12 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[1/Gamma[-1+2 d0c] 2^(1+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/2),z3->-(1/4)}}]}
mbp2Ic1a12[x_]:={MBint[1/Gamma[-1+2 d0c] 2^(-1+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-3+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-3+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-3+2 d0c-z1-z3]+4 PolyGamma[0,-3+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])-8 PolyGamma[0,2+z1+z3]-8 EulerGamma PolyGamma[0,2+z1+z3]+8 Log[x] PolyGamma[0,2+z1+z3]+8 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]+4 PolyGamma[0,2+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-3+2 d0c-z1-z3]+4 PolyGamma[1,2+z1+z3]),{{eps->0,d0c->3},{z1->-(3/8),z3->-(3/8)}}],MBint[1/3888(-4043-1638 \[Pi]^2+144 (80+21 \[Pi]^2) Log[x]-11232 Log[x]^2+6912 Log[x]^3-5076 PolyGamma[2,1]+108 PolyGamma[2,3]-864 PolyGamma[2,4]),{{eps->0,d0c->3},{}}],MBint[1/27 2^(-1-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (80+78 EulerGamma+36 EulerGamma^2-9 \[Pi]^2+78 Log[2]+72 EulerGamma Log[2]+36 Log[2]^2-156 Log[x]-144 EulerGamma Log[x]-144 Log[2] Log[x]+144 Log[x]^2+36 PolyGamma[0,2-z1]^2+36 PolyGamma[0,z1]^2+78 PolyGamma[0,1+z1]+72 EulerGamma PolyGamma[0,1+z1]+72 Log[2] PolyGamma[0,1+z1]-144 Log[x] PolyGamma[0,1+z1]+36 PolyGamma[0,1+z1]^2-6 PolyGamma[0,z1] (13+12 EulerGamma+Log[4096]-24 Log[x]+12 PolyGamma[0,1+z1])+6 PolyGamma[0,2-z1] (13+12 EulerGamma+Log[4096]-24 Log[x]-12 PolyGamma[0,z1]+12 PolyGamma[0,1+z1])+36 PolyGamma[1,2-z1]+36 PolyGamma[1,z1]+36 PolyGamma[1,1+z1]),{{eps->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (80+78 EulerGamma+36 EulerGamma^2-9 \[Pi]^2-78 Log[x]-72 EulerGamma Log[x]+36 Log[x]^2+144 PolyGamma[0,-1+2 d0c]^2+36 PolyGamma[0,1+z1]^2-78 PolyGamma[0,-1+2 d0c-z1-z3]-72 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+72 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+36 PolyGamma[0,-1+2 d0c-z1-z3]^2+PolyGamma[0,1+z1] (78+72 EulerGamma-72 Log[x]-72 PolyGamma[0,-1+2 d0c-z1-z3]-72 PolyGamma[0,z1+z3])+12 PolyGamma[0,-1+2 d0c] (13+12 EulerGamma-12 Log[x]+12 PolyGamma[0,1+z1]-12 PolyGamma[0,-1+2 d0c-z1-z3]-12 PolyGamma[0,z1+z3])-78 PolyGamma[0,z1+z3]-72 EulerGamma PolyGamma[0,z1+z3]+72 Log[x] PolyGamma[0,z1+z3]+72 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+36 PolyGamma[0,z1+z3]^2-144 PolyGamma[1,-1+2 d0c]+36 PolyGamma[1,1+z1]+36 PolyGamma[1,-1+2 d0c-z1-z3]+36 PolyGamma[1,z1+z3]))/(27 Gamma[-1+2 d0c]),{{eps->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-2+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+4 PolyGamma[0,-2+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-8 PolyGamma[0,1+z1+z3]-8 EulerGamma PolyGamma[0,1+z1+z3]+8 Log[x] PolyGamma[0,1+z1+z3]+8 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,1+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-2+2 d0c-z1-z3]+4 PolyGamma[1,1+z1+z3]),{{eps->0,d0c->3},{z1->-(1/2),z3->-(1/4)}}]}

Icp1[x_,1,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic1a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,1,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic1a12[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic2a1m1[x_]:={MBint[1/6 Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (-6 Gamma[-z1-z2] Gamma[z1+z2] Gamma[1+z1+z2]+(6 x^(-z1-z2) Gamma[1+z1] (Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,z1+z2])+2/x Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,1+z1+z2])))/(Gamma[-1+2 d0c] Gamma[1-z2])),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[5/6 \[Pi]^2 Log[x]-(4 Log[x]^3)/3-9/8 PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (3 EulerGamma-4 Log[x]+3 PolyGamma[0,1-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[-(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4]+2 Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4]))/(Gamma[-1+2 d0c] Gamma[1-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z4->-(1/32)}}]}
mbp2Ic2a1m1[x_]:={MBint[1/6 Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (-6 Gamma[-z1-z2] Gamma[z1+z2] Gamma[1+z1+z2] (2 EulerGamma-4 Log[x]+6 PolyGamma[0,1+z1]+PolyGamma[0,-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-2 PolyGamma[0,z1+z2]-2 PolyGamma[0,1+z1+z2])+(x^(-1-z1-z2) Gamma[1+z1] (x Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (48 EulerGamma^2-2 \[Pi]^2-72 EulerGamma Log[x]+27 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2+72 EulerGamma PolyGamma[0,1-z2]-54 Log[x] PolyGamma[0,1-z2]+27 PolyGamma[0,1-z2]^2-72 EulerGamma PolyGamma[0,-1+2 d0c-z1-z2]+54 Log[x] PolyGamma[0,-1+2 d0c-z1-z2]-54 PolyGamma[0,1-z2] PolyGamma[0,-1+2 d0c-z1-z2]+27 PolyGamma[0,-1+2 d0c-z1-z2]^2-48 EulerGamma PolyGamma[0,-z2]+36 Log[x] PolyGamma[0,-z2]-36 PolyGamma[0,1-z2] PolyGamma[0,-z2]+36 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,-z2]+12 PolyGamma[0,-z2]^2+24 EulerGamma PolyGamma[0,1+z2]-18 Log[x] PolyGamma[0,1+z2]+18 PolyGamma[0,1-z2] PolyGamma[0,1+z2]-18 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,1+z2]-12 PolyGamma[0,-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+12 PolyGamma[0,1+z1] (4 EulerGamma-3 Log[x]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,z1+z2])+24 PolyGamma[0,-1+2 d0c] (4 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,z1+z2])-24 EulerGamma PolyGamma[0,z1+z2]+18 Log[x] PolyGamma[0,z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,z1+z2]+18 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,z1+z2]+12 PolyGamma[0,-z2] PolyGamma[0,z1+z2]-6 PolyGamma[0,1+z2] PolyGamma[0,z1+z2]+3 PolyGamma[0,z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-27 PolyGamma[1,1-z2]+27 PolyGamma[1,-1+2 d0c-z1-z2]+12 PolyGamma[1,-z2]+3 PolyGamma[1,1+z2]+3 PolyGamma[1,z1+z2])+2 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (48 EulerGamma^2-2 \[Pi]^2-72 EulerGamma Log[x]+27 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2+72 EulerGamma PolyGamma[0,1-z2]-54 Log[x] PolyGamma[0,1-z2]+27 PolyGamma[0,1-z2]^2-72 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]+54 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-54 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+27 PolyGamma[0,-2+2 d0c-z1-z2]^2-48 EulerGamma PolyGamma[0,-z2]+36 Log[x] PolyGamma[0,-z2]-36 PolyGamma[0,1-z2] PolyGamma[0,-z2]+36 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,-z2]+12 PolyGamma[0,-z2]^2+24 EulerGamma PolyGamma[0,1+z2]-18 Log[x] PolyGamma[0,1+z2]+18 PolyGamma[0,1-z2] PolyGamma[0,1+z2]-18 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z2]-12 PolyGamma[0,-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+12 PolyGamma[0,1+z1] (4 EulerGamma-3 Log[x]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,1+z1+z2])+24 PolyGamma[0,-1+2 d0c] (4 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,1+z1+z2])-24 EulerGamma PolyGamma[0,1+z1+z2]+18 Log[x] PolyGamma[0,1+z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+18 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+12 PolyGamma[0,-z2] PolyGamma[0,1+z1+z2]-6 PolyGamma[0,1+z2] PolyGamma[0,1+z1+z2]+3 PolyGamma[0,1+z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-27 PolyGamma[1,1-z2]+27 PolyGamma[1,-2+2 d0c-z1-z2]+12 PolyGamma[1,-z2]+3 PolyGamma[1,1+z2]+3 PolyGamma[1,1+z1+z2])))/(Gamma[-1+2 d0c] Gamma[1-z2])),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[1/48 (-63 \[Pi]^4-80 \[Pi]^2 Log[x]^2+64 Log[x]^4+216 Log[x] PolyGamma[2,1]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/12 Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (54 EulerGamma^2-5 \[Pi]^2-144 EulerGamma Log[x]+96 Log[x]^2+54 PolyGamma[0,1-z1]^2+216 PolyGamma[0,z1]^2+216 EulerGamma PolyGamma[0,1+z1]-288 Log[x] PolyGamma[0,1+z1]+216 PolyGamma[0,1+z1]^2-72 PolyGamma[0,z1] (3 EulerGamma-4 Log[x]+6 PolyGamma[0,1+z1])+36 PolyGamma[0,1-z1] (3 EulerGamma-4 Log[x]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])+54 PolyGamma[1,1-z1]+120 PolyGamma[1,z1]-72 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[-(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4] (2 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]+2 PolyGamma[0,1-z2-z4]-2 PolyGamma[0,-1+2 d0c-z1-z2-z4]-PolyGamma[0,z4]-2 PolyGamma[0,z1+z2+z4])+2 Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4] (2 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]+2 PolyGamma[0,1-z2-z4]-2 PolyGamma[0,-2+2 d0c-z1-z2-z4]-PolyGamma[0,z4]-2 PolyGamma[0,1+z1+z2+z4])))/(Gamma[-1+2 d0c] Gamma[1-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z4->-(1/32)}}]}

Icp1[x_,2,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic2a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,2,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic2a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic2a10[x_]:={MBint[1/Gamma[-1+2 d0c]2 x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[-(2/3) (3+\[Pi]^2-6 Log[x]+6 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[-(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4])/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/16)}}],MBint[(x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2] Gamma[z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/32)}}]}
mbp2Ic2a10[x_]:={MBint[1/2 Gamma[-z1] Gamma[z1] Gamma[1+z1] (1/Gamma[2+z1]2 Gamma[-z1] Gamma[1+z1] (-2 EulerGamma+4 Log[x]-2 PolyGamma[0,-z1]+3 PolyGamma[0,z1]+PolyGamma[0,1+z1]-4 PolyGamma[0,2+z1])+1/Gamma[2+z1]2 Gamma[-z1] Gamma[1+z1] (3 EulerGamma-4 Log[x]+3 PolyGamma[0,-z1]-2 PolyGamma[0,z1]-2 PolyGamma[0,1+z1]+4 PolyGamma[0,2+z1])+(x^-z1 Gamma[-1+2 d0c-z1] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,-1+2 d0c-z1]^2-8 PolyGamma[0,z1]-8 EulerGamma PolyGamma[0,z1]+8 Log[x] PolyGamma[0,z1]+4 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+8 EulerGamma PolyGamma[0,1+z1]-8 Log[x] PolyGamma[0,1+z1]-8 PolyGamma[0,z1] PolyGamma[0,1+z1]+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-1+2 d0c-z1] (1+EulerGamma-Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,-1+2 d0c-z1]+4 PolyGamma[1,z1]+4 PolyGamma[1,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[2/3 (-4-2 \[Pi]^2+4 (3+\[Pi]^2) Log[x]-12 Log[x]^2+8 Log[x]^3-5 PolyGamma[2,1]-PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[-(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4] (2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,2-z4]-PolyGamma[0,-1+2 d0c-z1-z4]-PolyGamma[0,z4]-3 PolyGamma[0,z1+z4]))/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/16)}}],MBint[(x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-z2] Gamma[z2] Gamma[z1+z2] (-x^(z1+z2) Gamma[-1+2 d0c] Gamma[2-z2] Gamma[-z1-z2] Gamma[1+z1+z2]+Gamma[2+z1] Gamma[-1+2 d0c-z1-z2] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z2]+3 PolyGamma[0,2-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]+PolyGamma[0,z2]-PolyGamma[0,z1+z2])))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/32)}}],MBint[-(x^(-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-z2] Gamma[z2] Gamma[1-z4] Gamma[-1+2 d0c-z1-z2-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z2+z4])/(Gamma[-1+2 d0c] Gamma[2-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/32),z4->-(1/16)}}]}

Icp1[x_,2,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic2a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,2,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic2a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic2a11[x_]:={MBint[2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] (-((4 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[3+z1+z3])+(2 x^(-z1-z3) (Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (1+2 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,-1+2 d0c-z1-z3]-2 PolyGamma[0,z1+z3])+4/x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[-(1/4)-\[Pi]^2/3+Log[x]-2 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[1/4 Gamma[-z1] Gamma[z1] Gamma[1+z1] (-((4 Gamma[-1-z1] Gamma[2+z1])/Gamma[3+z1])+2^-z1 Gamma[1-z1] (-1+4 EulerGamma+Log[64]-8 Log[x]+6 PolyGamma[0,1-z1]-6 PolyGamma[0,z1]+4 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (-((Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[3-z4])-(Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/(x Gamma[2-z4])),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/32)}}],MBint[-(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[3-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-(1/Gamma[3-z2]) 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[1-z1-z2] Gamma[-1+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}]}
mbp2Ic2a11[x_]:={MBint[2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] (-(4 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3] (-2+2 EulerGamma-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-3 PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z1+z3]+4 PolyGamma[0,3+z1+z3]))/Gamma[3+z1+z3]+(x^(-1-z1-z3) (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (4+4 EulerGamma+4 EulerGamma^2-\[Pi]^2-4 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-4 PolyGamma[0,-1+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+4 PolyGamma[0,-1+2 d0c-z1-z3]^2+PolyGamma[0,1+z1] (4+8 EulerGamma-8 Log[x]-8 PolyGamma[0,-1+2 d0c-z1-z3]-8 PolyGamma[0,z1+z3])+8 PolyGamma[0,-1+2 d0c] (1+2 EulerGamma-2 Log[x]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,-1+2 d0c-z1-z3]-2 PolyGamma[0,z1+z3])-4 PolyGamma[0,z1+z3]-8 EulerGamma PolyGamma[0,z1+z3]+8 Log[x] PolyGamma[0,z1+z3]+8 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+4 PolyGamma[0,z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-1+2 d0c-z1-z3]+4 PolyGamma[1,z1+z3])+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-2+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+4 PolyGamma[0,-2+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-8 PolyGamma[0,1+z1+z3]-8 EulerGamma PolyGamma[0,1+z1+z3]+8 Log[x] PolyGamma[0,1+z1+z3]+8 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,1+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-2+2 d0c-z1-z3]+4 PolyGamma[1,1+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[1/6 (-1-2 \[Pi]^2+(6+8 \[Pi]^2) Log[x]-12 Log[x]^2+16 Log[x]^3-12 PolyGamma[2,1]+2 PolyGamma[2,2]-2 PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/24 Gamma[-z1] Gamma[z1] Gamma[1+z1] (-(1/Gamma[3+z1])24 Gamma[-1-z1] Gamma[2+z1] (-1+3 EulerGamma-4 Log[x]+3 PolyGamma[0,-1-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]-4 PolyGamma[0,2+z1]+4 PolyGamma[0,3+z1])+2^-z1 Gamma[1-z1] (-3-12 EulerGamma+24 EulerGamma^2-4 \[Pi]^2-18 Log[2]+72 EulerGamma Log[2]+54 Log[2]^2+24 Log[x]-96 EulerGamma Log[x]-144 Log[2] Log[x]+96 Log[x]^2+54 PolyGamma[0,1-z1]^2+54 PolyGamma[0,z1]^2-12 PolyGamma[0,1+z1]+48 EulerGamma PolyGamma[0,1+z1]+72 Log[2] PolyGamma[0,1+z1]-96 Log[x] PolyGamma[0,1+z1]+24 PolyGamma[0,1+z1]^2-18 PolyGamma[0,z1] (-1+4 EulerGamma+Log[64]-8 Log[x]+4 PolyGamma[0,1+z1])+18 PolyGamma[0,1-z1] (-1+4 EulerGamma+Log[64]-8 Log[x]-6 PolyGamma[0,z1]+4 PolyGamma[0,1+z1])+54 PolyGamma[1,1-z1]+54 PolyGamma[1,z1]+24 PolyGamma[1,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[-(2^z3 x^(-1-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (-2+2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,3-z4]-PolyGamma[0,-1+2 d0c-z1-z3-z4]-PolyGamma[0,z4]-3 PolyGamma[0,z1+z3+z4])+Gamma[3-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,2-z4]-PolyGamma[0,-2+2 d0c-z1-z3-z4]-PolyGamma[0,z4]-3 PolyGamma[0,1+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/32)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-z3] Gamma[1+z3] Gamma[z1+z2+z3] (x^(z1+z2+z3) Gamma[-1+2 d0c] Gamma[3-z2] Gamma[-z1-z2-z3] Gamma[1+z1+z2+z3]+Gamma[-1+2 d0c-z1-z2-z3] Gamma[3+z1+z3] (1-4 EulerGamma+3 Log[x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+z1]+2 PolyGamma[0,2-z2]-3 PolyGamma[0,3-z2]-PolyGamma[0,-1+z2]+3 PolyGamma[0,-1+2 d0c-z1-z2-z3]+PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[3-z2] Gamma[3+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-(1/Gamma[3-z2]) 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[1-z1-z2] Gamma[-1+z2] Gamma[-z2] Gamma[z1+z2] (-1+3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,2-z2]+2 PolyGamma[0,3-z2]+2 PolyGamma[0,1-z1-z2]+PolyGamma[0,-1+z2]-2 PolyGamma[0,z1+z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z2+z3+z4])/(Gamma[-1+2 d0c] Gamma[3-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16),z4->-(1/32)}}]}

Icp1[x_,2,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic2a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,2,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic2a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic2a12[x_]:={MBint[1/27 2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] (-((216 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[4+z1+z3])+(6 x^(-z1-z3) (4 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (1+3 EulerGamma-3 Log[x]+6 PolyGamma[0,-1+2 d0c]+3 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,z1+z3])+9/x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (3+4 EulerGamma-4 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,-2+2 d0c-z1-z3]-4 PolyGamma[0,1+z1+z3])+36/x^2 Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[-(2/27) (1+3 \[Pi]^2-6 Log[x]+18 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/54 Gamma[-z1] Gamma[z1] Gamma[1+z1] ((108 Gamma[-2-z1] Gamma[3+z1])/Gamma[4+z1]+3 2^-z1 Gamma[2-z1] (-7+12 EulerGamma+18 Log[2]-24 Log[x]+18 PolyGamma[0,2-z1]-18 PolyGamma[0,z1]+12 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (-((2 Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[4-z4])-((2 x Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/Gamma[3-z4]+(Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4])/Gamma[2-z4])/x^2),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/32)}}],MBint[(2^(1+z3) x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[4-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[1/Gamma[4-z2] 2^(1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-2+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}]}
mbp2Ic2a12[x_]:={MBint[1/27 2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] (-(216 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3] (-3+2 EulerGamma-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-3 PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z1+z3]+4 PolyGamma[0,4+z1+z3]))/Gamma[4+z1+z3]+(x^(-2-z1-z3) (x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (61+48 EulerGamma+72 EulerGamma^2-18 \[Pi]^2-48 Log[x]-144 EulerGamma Log[x]+72 Log[x]^2+288 PolyGamma[0,-1+2 d0c]^2+72 PolyGamma[0,1+z1]^2-48 PolyGamma[0,-1+2 d0c-z1-z3]-144 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+144 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+72 PolyGamma[0,-1+2 d0c-z1-z3]^2+48 PolyGamma[0,1+z1] (1+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,z1+z3])+96 PolyGamma[0,-1+2 d0c] (1+3 EulerGamma-3 Log[x]+3 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,z1+z3])-48 PolyGamma[0,z1+z3]-144 EulerGamma PolyGamma[0,z1+z3]+144 Log[x] PolyGamma[0,z1+z3]+144 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+72 PolyGamma[0,z1+z3]^2-288 PolyGamma[1,-1+2 d0c]+72 PolyGamma[1,1+z1]+72 PolyGamma[1,-1+2 d0c-z1-z3]+72 PolyGamma[1,z1+z3])+54 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (6+6 EulerGamma+4 EulerGamma^2-\[Pi]^2-6 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-6 PolyGamma[0,-2+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+4 PolyGamma[0,-2+2 d0c-z1-z3]^2+PolyGamma[0,1+z1] (6+8 EulerGamma-8 Log[x]-8 PolyGamma[0,-2+2 d0c-z1-z3]-8 PolyGamma[0,1+z1+z3])+4 PolyGamma[0,-1+2 d0c] (3+4 EulerGamma-4 Log[x]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,-2+2 d0c-z1-z3]-4 PolyGamma[0,1+z1+z3])-6 PolyGamma[0,1+z1+z3]-8 EulerGamma PolyGamma[0,1+z1+z3]+8 Log[x] PolyGamma[0,1+z1+z3]+8 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,1+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-2+2 d0c-z1-z3]+4 PolyGamma[1,1+z1+z3])+Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-3+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-3+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-3+2 d0c-z1-z3]+4 PolyGamma[0,-3+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])-8 PolyGamma[0,2+z1+z3]-8 EulerGamma PolyGamma[0,2+z1+z3]+8 Log[x] PolyGamma[0,2+z1+z3]+8 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]+4 PolyGamma[0,2+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-3+2 d0c-z1-z3]+4 PolyGamma[1,2+z1+z3]))))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[2/243 (-4-18 \[Pi]^2+36 (1+3 \[Pi]^2) Log[x]-108 Log[x]^2+216 Log[x]^3-162 PolyGamma[2,1]+27 PolyGamma[2,3]-27 PolyGamma[2,4]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/54 Gamma[-z1] Gamma[z1] Gamma[1+z1] (1/Gamma[4+z1]54 Gamma[-2-z1] Gamma[3+z1] (-3+6 EulerGamma-8 Log[x]+6 PolyGamma[0,-2-z1]-4 PolyGamma[0,z1]+4 PolyGamma[0,1+z1]-8 PolyGamma[0,3+z1]+8 PolyGamma[0,4+z1])+2^-z1 Gamma[2-z1] (2-42 EulerGamma+36 EulerGamma^2-6 \[Pi]^2-63 Log[2]+108 EulerGamma Log[2]+81 Log[2]^2+84 Log[x]-144 EulerGamma Log[x]-216 Log[2] Log[x]+144 Log[x]^2+81 PolyGamma[0,2-z1]^2+81 PolyGamma[0,z1]^2-42 PolyGamma[0,1+z1]+72 EulerGamma PolyGamma[0,1+z1]+108 Log[2] PolyGamma[0,1+z1]-144 Log[x] PolyGamma[0,1+z1]+36 PolyGamma[0,1+z1]^2-9 PolyGamma[0,z1] (-7+12 EulerGamma+18 Log[2]-24 Log[x]+12 PolyGamma[0,1+z1])+9 PolyGamma[0,2-z1] (-7+12 EulerGamma+18 Log[2]-24 Log[x]-18 PolyGamma[0,z1]+12 PolyGamma[0,1+z1])+81 PolyGamma[1,2-z1]+81 PolyGamma[1,z1]+36 PolyGamma[1,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[-(2^z3 x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] (2 x Gamma[3-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (-3+2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,4-z4]-PolyGamma[0,-1+2 d0c-z1-z3-z4]-PolyGamma[0,z4]-3 PolyGamma[0,z1+z3+z4])+Gamma[4-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (-3+4 EulerGamma-2 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]+2 PolyGamma[0,3-z4]-2 PolyGamma[0,-2+2 d0c-z1-z3-z4]-2 PolyGamma[0,z4]-6 PolyGamma[0,1+z1+z3+z4]))+Gamma[3-z4] Gamma[4-z4] Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4] (2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,2-z4]-PolyGamma[0,-3+2 d0c-z1-z3-z4]-PolyGamma[0,z4]-3 PolyGamma[0,2+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4] Gamma[4-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/32)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-z3] Gamma[2+z3] Gamma[z1+z2+z3] (-2 x^(z1+z2+z3) Gamma[-1+2 d0c] Gamma[4-z2] Gamma[-z1-z2-z3] Gamma[1+z1+z2+z3]+Gamma[-1+2 d0c-z1-z2-z3] Gamma[4+z1+z3] (-3+8 EulerGamma-6 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,3-z2]+6 PolyGamma[0,4-z2]+2 PolyGamma[0,-2+z2]-6 PolyGamma[0,-1+2 d0c-z1-z2-z3]-2 PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[4-z2] Gamma[4+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[1/Gamma[4-z2] 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-2+z2] Gamma[-z2] Gamma[z1+z2] (-3+6 EulerGamma+Log[16]-8 Log[x]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,3-z2]+4 PolyGamma[0,4-z2]+4 PolyGamma[0,2-z1-z2]+2 PolyGamma[0,-2+z2]-4 PolyGamma[0,z1+z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[-(2^(1+z3) x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z2+z3+z4])/(Gamma[-1+2 d0c] Gamma[4-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16),z4->-(1/32)}}]}

Icp1[x_,2,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic2a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,2,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic2a12[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic3a1m1[x_]:={MBint[5/3 \[Pi]^2 Log[x]-(8 Log[x]^3)/3+1/4 PolyGamma[2,1],{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (3 EulerGamma-4 Log[x]+PolyGamma[0,1-z1]-4 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8)}}],MBint[1/6 Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (6 Gamma[-z1-z2] Gamma[z1+z2] Gamma[1+z1+z2]+(6 x^(-z1-z2) Gamma[1+z1] (Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,1-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,z1+z2])+2/x Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,1+z1+z2])))/(Gamma[-1+2 d0c] Gamma[1-z2])),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8),z2->-(1/32)}}],MBint[(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4]+2 Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4]))/(Gamma[-1+2 d0c] Gamma[1-z2-z4]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8),z2->-(1/32),z4->-(1/64)}}]}
mbp2Ic3a1m1[x_]:={MBint[-((21 \[Pi]^4)/20)-10/3 \[Pi]^2 Log[x]^2+(8 Log[x]^4)/3-Log[x] PolyGamma[2,1],{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[1/12 Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (54 EulerGamma^2-\[Pi]^2-144 EulerGamma Log[x]+96 Log[x]^2+6 PolyGamma[0,1-z1]^2+96 PolyGamma[0,z1]^2+216 EulerGamma PolyGamma[0,1+z1]-288 Log[x] PolyGamma[0,1+z1]+216 PolyGamma[0,1+z1]^2-48 PolyGamma[0,z1] (3 EulerGamma-4 Log[x]+6 PolyGamma[0,1+z1])+12 PolyGamma[0,1-z1] (3 EulerGamma-4 Log[x]-4 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])+6 PolyGamma[1,1-z1]+48 PolyGamma[1,z1]-72 PolyGamma[1,1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8)}}],MBint[1/6 Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (6 Gamma[-z1-z2] Gamma[z1+z2] Gamma[1+z1+z2] (2 EulerGamma-4 Log[x]+6 PolyGamma[0,1+z1]+3 PolyGamma[0,-z1-z2]-PolyGamma[0,1+z2]-2 PolyGamma[0,z1+z2]-4 PolyGamma[0,1+z1+z2])+(x^(-1-z1-z2) Gamma[1+z1] (x Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (12 EulerGamma^2-2 \[Pi]^2-12 EulerGamma Log[x]+3 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2+12 EulerGamma PolyGamma[0,1-z2]-6 Log[x] PolyGamma[0,1-z2]+3 PolyGamma[0,1-z2]^2-12 EulerGamma PolyGamma[0,-1+2 d0c-z1-z2]+6 Log[x] PolyGamma[0,-1+2 d0c-z1-z2]-6 PolyGamma[0,1-z2] PolyGamma[0,-1+2 d0c-z1-z2]+3 PolyGamma[0,-1+2 d0c-z1-z2]^2-12 EulerGamma PolyGamma[0,1+z2]+6 Log[x] PolyGamma[0,1+z2]-6 PolyGamma[0,1-z2] PolyGamma[0,1+z2]+6 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+12 PolyGamma[0,1+z1] (2 EulerGamma-Log[x]+PolyGamma[0,1-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,z1+z2])+24 PolyGamma[0,-1+2 d0c] (2 EulerGamma-Log[x]+2 PolyGamma[0,1+z1]+PolyGamma[0,1-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,z1+z2])-36 EulerGamma PolyGamma[0,z1+z2]+18 Log[x] PolyGamma[0,z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,z1+z2]+18 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,z1+z2]+18 PolyGamma[0,1+z2] PolyGamma[0,z1+z2]+27 PolyGamma[0,z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-3 PolyGamma[1,1-z2]+3 PolyGamma[1,-1+2 d0c-z1-z2]+3 PolyGamma[1,1+z2]+27 PolyGamma[1,z1+z2])+2 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (12 EulerGamma^2-2 \[Pi]^2-12 EulerGamma Log[x]+3 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2+12 EulerGamma PolyGamma[0,1-z2]-6 Log[x] PolyGamma[0,1-z2]+3 PolyGamma[0,1-z2]^2-12 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]+6 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-6 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+3 PolyGamma[0,-2+2 d0c-z1-z2]^2-12 EulerGamma PolyGamma[0,1+z2]+6 Log[x] PolyGamma[0,1+z2]-6 PolyGamma[0,1-z2] PolyGamma[0,1+z2]+6 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+12 PolyGamma[0,1+z1] (2 EulerGamma-Log[x]+PolyGamma[0,1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,1+z1+z2])+24 PolyGamma[0,-1+2 d0c] (2 EulerGamma-Log[x]+2 PolyGamma[0,1+z1]+PolyGamma[0,1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,1+z1+z2])-36 EulerGamma PolyGamma[0,1+z1+z2]+18 Log[x] PolyGamma[0,1+z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+18 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+18 PolyGamma[0,1+z2] PolyGamma[0,1+z1+z2]+27 PolyGamma[0,1+z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-3 PolyGamma[1,1-z2]+3 PolyGamma[1,-2+2 d0c-z1-z2]+3 PolyGamma[1,1+z2]+27 PolyGamma[1,1+z1+z2])))/(Gamma[-1+2 d0c] Gamma[1-z2])),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8),z2->-(1/32)}}],MBint[(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4] (2 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1+z2]-2 PolyGamma[0,1-z4]+2 PolyGamma[0,1-z2-z4]-2 PolyGamma[0,-1+2 d0c-z1-z2-z4]+PolyGamma[0,z4]-2 PolyGamma[0,z1+z2+z4])+2 Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4] (2 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1+z2]-2 PolyGamma[0,1-z4]+2 PolyGamma[0,1-z2-z4]-2 PolyGamma[0,-2+2 d0c-z1-z2-z4]+PolyGamma[0,z4]-2 PolyGamma[0,1+z1+z2+z4])))/(Gamma[-1+2 d0c] Gamma[1-z2-z4]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8),z2->-(1/32),z4->-(1/64)}}]}

Icp1[x_,3,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic3a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,3,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic3a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic3a10[x_]:={MBint[1/Gamma[-1+2 d0c]2 x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4])/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/16)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2] Gamma[z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[-(2/3) (3+\[Pi]^2-6 Log[x]+6 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}]}
mbp2Ic3a10[x_]:={MBint[1/2 Gamma[-z1] Gamma[z1] Gamma[1+z1] (1/Gamma[2+z1]2 Gamma[-z1] Gamma[1+z1] (EulerGamma+PolyGamma[0,-z1]+PolyGamma[0,z1]-PolyGamma[0,1+z1])+(x^-z1 Gamma[-1+2 d0c-z1] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,-1+2 d0c-z1]^2-8 PolyGamma[0,z1]-8 EulerGamma PolyGamma[0,z1]+8 Log[x] PolyGamma[0,z1]+4 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+8 EulerGamma PolyGamma[0,1+z1]-8 Log[x] PolyGamma[0,1+z1]-8 PolyGamma[0,z1] PolyGamma[0,1+z1]+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-1+2 d0c-z1] (1+EulerGamma-Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,-1+2 d0c-z1]+4 PolyGamma[1,z1]+4 PolyGamma[1,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+3 PolyGamma[0,2-z4]-3 PolyGamma[0,-1+2 d0c-z1-z4]+PolyGamma[0,z4]-PolyGamma[0,z1+z4]))/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/16)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-z2] Gamma[z2] Gamma[z1+z2] (x^(z1+z2) Gamma[-1+2 d0c] Gamma[2-z2] Gamma[-z1-z2] Gamma[1+z1+z2]+Gamma[2+z1] Gamma[-1+2 d0c-z1-z2] (2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,2-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,z2]-3 PolyGamma[0,z1+z2])))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[-(x^(-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-z2] Gamma[z2] Gamma[1-z4] Gamma[-1+2 d0c-z1-z2-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z2+z4])/(Gamma[-1+2 d0c] Gamma[2-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z4->-(1/16)}}],MBint[2/3 (-4-2 \[Pi]^2+4 (3+\[Pi]^2) Log[x]-12 Log[x]^2+8 Log[x]^3-5 PolyGamma[2,1]-PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}]}

Icp1[x_,3,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic3a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,3,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic3a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic3a11[x_]:={MBint[2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] ((4 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[3+z1+z3]+(2 x^(-z1-z3) (Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (3+2 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,-1+2 d0c-z1-z3]-2 PolyGamma[0,z1+z3])+4/x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] ((Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[3-z4]+(Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/(x Gamma[2-z4])),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/16)}}],MBint[1/Gamma[3+z1] 2^(-2-z1) Gamma[-z1] Gamma[z1] Gamma[1+z1] (2^(2+z1) Gamma[-1-z1] Gamma[2+z1]+Gamma[1-z1] Gamma[3+z1] (9+4 EulerGamma+Log[4]-8 Log[x]+2 PolyGamma[0,1-z1]-2 PolyGamma[0,z1]+4 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[-(7/4)-\[Pi]^2/3+3 Log[x]-2 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[3-z2] 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[1-z1-z2] Gamma[-1+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[3-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}]}
mbp2Ic3a11[x_]:={MBint[2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] ((4 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3] (4 EulerGamma-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z1+z3]+4 PolyGamma[0,3+z1+z3]))/Gamma[3+z1+z3]+(x^(-1-z1-z3) (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (12+12 EulerGamma+4 EulerGamma^2-\[Pi]^2-12 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-12 PolyGamma[0,-1+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+4 PolyGamma[0,-1+2 d0c-z1-z3]^2+4 PolyGamma[0,1+z1] (3+2 EulerGamma-2 Log[x]-2 PolyGamma[0,-1+2 d0c-z1-z3]-2 PolyGamma[0,z1+z3])+8 PolyGamma[0,-1+2 d0c] (3+2 EulerGamma-2 Log[x]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,-1+2 d0c-z1-z3]-2 PolyGamma[0,z1+z3])-12 PolyGamma[0,z1+z3]-8 EulerGamma PolyGamma[0,z1+z3]+8 Log[x] PolyGamma[0,z1+z3]+8 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+4 PolyGamma[0,z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-1+2 d0c-z1-z3]+4 PolyGamma[1,z1+z3])+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-2+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+4 PolyGamma[0,-2+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-8 PolyGamma[0,1+z1+z3]-8 EulerGamma PolyGamma[0,1+z1+z3]+8 Log[x] PolyGamma[0,1+z1+z3]+8 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,1+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-2+2 d0c-z1-z3]+4 PolyGamma[1,1+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^z3 x^(-1-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+3 PolyGamma[0,3-z4]-3 PolyGamma[0,-1+2 d0c-z1-z3-z4]+PolyGamma[0,z4]-PolyGamma[0,z1+z3+z4])+Gamma[3-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+3 PolyGamma[0,2-z4]-3 PolyGamma[0,-2+2 d0c-z1-z3-z4]+PolyGamma[0,z4]-PolyGamma[0,1+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/16)}}],MBint[1/(3 Gamma[3+z1]) 2^(-3-z1) Gamma[-z1] Gamma[z1] Gamma[1+z1] (3 2^(3+z1) Gamma[-1-z1] Gamma[2+z1] (1+3 EulerGamma-4 Log[x]+PolyGamma[0,-1-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,2+z1]+4 PolyGamma[0,3+z1])+Gamma[1-z1] Gamma[3+z1] (177+108 EulerGamma+24 EulerGamma^2-8 \[Pi]^2+54 Log[2]+24 EulerGamma Log[2]+6 Log[2]^2-216 Log[x]-96 EulerGamma Log[x]-48 Log[2] Log[x]+96 Log[x]^2+6 PolyGamma[0,1-z1]^2+6 PolyGamma[0,z1]^2+108 PolyGamma[0,1+z1]+48 EulerGamma PolyGamma[0,1+z1]+24 Log[2] PolyGamma[0,1+z1]-96 Log[x] PolyGamma[0,1+z1]+24 PolyGamma[0,1+z1]^2-6 PolyGamma[0,z1] (9+4 EulerGamma+Log[4]-8 Log[x]+4 PolyGamma[0,1+z1])+6 PolyGamma[0,1-z1] (9+4 EulerGamma+Log[4]-8 Log[x]-2 PolyGamma[0,z1]+4 PolyGamma[0,1+z1])+6 PolyGamma[1,1-z1]+6 PolyGamma[1,z1]+24 PolyGamma[1,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/3 (-9-3 \[Pi]^2+(21+4 \[Pi]^2) Log[x]-18 Log[x]^2+8 Log[x]^3-5 PolyGamma[2,1]-PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[3-z2] 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[1-z1-z2] Gamma[-1+z2] Gamma[-z2] Gamma[z1+z2] (1+3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,3-z2]+2 PolyGamma[0,1-z1-z2]-PolyGamma[0,-1+z2]-2 PolyGamma[0,z1+z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-z3] Gamma[1+z3] Gamma[z1+z2+z3] (x^(z1+z2+z3) Gamma[-1+2 d0c] Gamma[3-z2] Gamma[-z1-z2-z3] Gamma[1+z1+z2+z3]+Gamma[-1+2 d0c-z1-z2-z3] Gamma[3+z1+z3] (1+2 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,3-z2]-PolyGamma[0,-1+z2]-PolyGamma[0,-1+2 d0c-z1-z2-z3]-3 PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[3-z2] Gamma[3+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[(2^z3 x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z2+z3+z4])/(Gamma[-1+2 d0c] Gamma[3-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16),z4->-(1/16)}}]}

Icp1[x_,3,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic3a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,3,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic3a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)
mbp1Ic3a12[x_]:={MBint[1/27 2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] ((216 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[4+z1+z3]+(6 x^(-z1-z3) (2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (11+6 EulerGamma-6 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3])+9/x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (5+4 EulerGamma-4 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,-2+2 d0c-z1-z3]-4 PolyGamma[0,1+z1+z3])+36/x^2 Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z3->-(1/16)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] ((2 Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[4-z4]+((2 x Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/Gamma[3-z4]+(Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4])/Gamma[2-z4])/x^2),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z3->-(1/16),z4->-(1/16)}}],MBint[1/(3 Gamma[4+z1]) 2^(-1-z1) Gamma[-z1] Gamma[z1] Gamma[1+z1] (-3 2^(2+z1) Gamma[-2-z1] Gamma[3+z1]+Gamma[2-z1] Gamma[4+z1] (11+4 EulerGamma+Log[4]-8 Log[x]+2 PolyGamma[0,2-z1]-2 PolyGamma[0,z1]+4 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8)}}],MBint[1/54 (-85-12 \[Pi]^2+132 Log[x]-72 Log[x]^2),{{eps->0,delta->0,d0c->59/16},{}}],MBint[-(1/Gamma[4-z2]) 2^(1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-2+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z2->-(1/4)}}],MBint[-(2^(1+z3) x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[4-z2]),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z2->-(1/4),z3->-(1/16)}}]}
mbp2Ic3a12[x_]:={MBint[1/27 2^(-2+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] ((216 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3] (4 EulerGamma-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z1+z3]+4 PolyGamma[0,4+z1+z3]))/Gamma[4+z1+z3]+(x^(-2-z1-z3) (x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (295+264 EulerGamma+72 EulerGamma^2-18 \[Pi]^2-264 Log[x]-144 EulerGamma Log[x]+72 Log[x]^2+288 PolyGamma[0,-1+2 d0c]^2+72 PolyGamma[0,1+z1]^2-264 PolyGamma[0,-1+2 d0c-z1-z3]-144 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+144 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+72 PolyGamma[0,-1+2 d0c-z1-z3]^2+24 PolyGamma[0,1+z1] (11+6 EulerGamma-6 Log[x]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3])+48 PolyGamma[0,-1+2 d0c] (11+6 EulerGamma-6 Log[x]+6 PolyGamma[0,1+z1]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3])-264 PolyGamma[0,z1+z3]-144 EulerGamma PolyGamma[0,z1+z3]+144 Log[x] PolyGamma[0,z1+z3]+144 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+72 PolyGamma[0,z1+z3]^2-288 PolyGamma[1,-1+2 d0c]+72 PolyGamma[1,1+z1]+72 PolyGamma[1,-1+2 d0c-z1-z3]+72 PolyGamma[1,z1+z3])+54 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (10+10 EulerGamma+4 EulerGamma^2-\[Pi]^2-10 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-10 PolyGamma[0,-2+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+4 PolyGamma[0,-2+2 d0c-z1-z3]^2+2 PolyGamma[0,1+z1] (5+4 EulerGamma-4 Log[x]-4 PolyGamma[0,-2+2 d0c-z1-z3]-4 PolyGamma[0,1+z1+z3])+4 PolyGamma[0,-1+2 d0c] (5+4 EulerGamma-4 Log[x]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,-2+2 d0c-z1-z3]-4 PolyGamma[0,1+z1+z3])-10 PolyGamma[0,1+z1+z3]-8 EulerGamma PolyGamma[0,1+z1+z3]+8 Log[x] PolyGamma[0,1+z1+z3]+8 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+4 PolyGamma[0,1+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-2+2 d0c-z1-z3]+4 PolyGamma[1,1+z1+z3])+Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (8+8 EulerGamma+4 EulerGamma^2-\[Pi]^2-8 Log[x]-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+z1]^2-8 PolyGamma[0,-3+2 d0c-z1-z3]-8 EulerGamma PolyGamma[0,-3+2 d0c-z1-z3]+8 Log[x] PolyGamma[0,-3+2 d0c-z1-z3]+4 PolyGamma[0,-3+2 d0c-z1-z3]^2+8 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])+16 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])-8 PolyGamma[0,2+z1+z3]-8 EulerGamma PolyGamma[0,2+z1+z3]+8 Log[x] PolyGamma[0,2+z1+z3]+8 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]+4 PolyGamma[0,2+z1+z3]^2-16 PolyGamma[1,-1+2 d0c]+4 PolyGamma[1,1+z1]+4 PolyGamma[1,-3+2 d0c-z1-z3]+4 PolyGamma[1,2+z1+z3]))))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z3->-(1/16)}}],MBint[(2^z3 x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] (2 x Gamma[3-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+3 PolyGamma[0,4-z4]-3 PolyGamma[0,-1+2 d0c-z1-z3-z4]+PolyGamma[0,z4]-PolyGamma[0,z1+z3+z4])+Gamma[4-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (-1+8 EulerGamma-6 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,1-z4]+6 PolyGamma[0,3-z4]-6 PolyGamma[0,-2+2 d0c-z1-z3-z4]+2 PolyGamma[0,z4]-2 PolyGamma[0,1+z1+z3+z4]))+Gamma[3-z4] Gamma[4-z4] Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4] (4 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+3 PolyGamma[0,2-z4]-3 PolyGamma[0,-3+2 d0c-z1-z3-z4]+PolyGamma[0,z4]-PolyGamma[0,2+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4] Gamma[4-z4]),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z3->-(1/16),z4->-(1/16)}}],MBint[1/(9 Gamma[4+z1]) 2^(-1-z1) Gamma[-z1] Gamma[z1] Gamma[1+z1] (-9 2^(1+z1) Gamma[-2-z1] Gamma[3+z1] (3+6 EulerGamma-8 Log[x]+2 PolyGamma[0,-2-z1]-4 PolyGamma[0,z1]+4 PolyGamma[0,1+z1]-4 PolyGamma[0,3+z1]+8 PolyGamma[0,4+z1])+Gamma[2-z1] Gamma[4+z1] (120+66 EulerGamma+12 EulerGamma^2-4 \[Pi]^2+33 Log[2]+12 EulerGamma Log[2]+3 Log[2]^2-132 Log[x]-48 EulerGamma Log[x]-24 Log[2] Log[x]+48 Log[x]^2+3 PolyGamma[0,2-z1]^2+3 PolyGamma[0,z1]^2+66 PolyGamma[0,1+z1]+24 EulerGamma PolyGamma[0,1+z1]+12 Log[2] PolyGamma[0,1+z1]-48 Log[x] PolyGamma[0,1+z1]+12 PolyGamma[0,1+z1]^2-3 PolyGamma[0,z1] (11+4 EulerGamma+Log[4]-8 Log[x]+4 PolyGamma[0,1+z1])+3 PolyGamma[0,2-z1] (11+4 EulerGamma+Log[4]-8 Log[x]-2 PolyGamma[0,z1]+4 PolyGamma[0,1+z1])+3 PolyGamma[1,2-z1]+3 PolyGamma[1,z1]+12 PolyGamma[1,1+z1])),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8)}}],MBint[1/243 (-737-198 \[Pi]^2+18 (85+12 \[Pi]^2) Log[x]-1188 Log[x]^2+432 Log[x]^3-270 PolyGamma[2,1]-54 PolyGamma[2,4]),{{eps->0,delta->0,d0c->59/16},{}}],MBint[-(1/Gamma[4-z2]) 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-2+z2] Gamma[-z2] Gamma[z1+z2] (3+6 EulerGamma+Log[16]-8 Log[x]+4 PolyGamma[0,1+z1]+4 PolyGamma[0,4-z2]+4 PolyGamma[0,2-z1-z2]-2 PolyGamma[0,-2+z2]-4 PolyGamma[0,z1+z2]),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z2->-(1/4)}}],MBint[-(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-z3] Gamma[2+z3] Gamma[z1+z2+z3] (2 x^(z1+z2+z3) Gamma[-1+2 d0c] Gamma[4-z2] Gamma[-z1-z2-z3] Gamma[1+z1+z2+z3]+Gamma[-1+2 d0c-z1-z2-z3] Gamma[4+z1+z3] (3+4 EulerGamma-2 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]+2 PolyGamma[0,4-z2]-2 PolyGamma[0,-2+z2]-2 PolyGamma[0,-1+2 d0c-z1-z2-z3]-6 PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[4-z2] Gamma[4+z1+z3]),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z2->-(1/4),z3->-(1/16)}}],MBint[-(2^(1+z3) x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z2+z3+z4])/(Gamma[-1+2 d0c] Gamma[4-z2-z4]),{{eps->0,delta->0,d0c->59/16},{z1->-(1/8),z2->-(1/4),z3->-(1/16),z4->-(1/16)}}]}

Icp1[x_,3,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic3a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,3,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic3a12[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic4a1m1[x_]:={MBint[\[Pi]^2 Log[x]-(16 Log[x]^3)/9-4/3 PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (2 EulerGamma-4 Log[x]+2 PolyGamma[0,1-z1]-5 PolyGamma[0,z1]+5 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/16)}}],MBint[Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (-((2^(-z1-z2) Gamma[1+z1] Gamma[-1-z1-z2] Gamma[z1+z2])/Gamma[1-z2])-(x^(-z1-z2) Gamma[1+z1] Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[2-z2])-Gamma[-z1-z2] Gamma[z1+z2] Gamma[1+z1+z2]+(x^(-z1-z2) Gamma[1+z1] ((Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2])/Gamma[2-z2]+1/Gamma[1-z2]Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (-1+3 EulerGamma-Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+1/(x Gamma[1-z2])2 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (3 EulerGamma-Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4)}}],MBint[-(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-1+z3] Gamma[-z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z3->-(1/16)}}],MBint[-(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4]+2 Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4]))/(Gamma[-1+2 d0c] Gamma[1-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z4->-(1/32)}}],MBint[1/6 Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 (4 EulerGamma-4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+3 PolyGamma[0,1+z5]),{{eps->0,delta->0,d0c->3},{z5->-(33/64)}}]}
mbp2Ic4a1m1[x_]:={MBint[-((2083 \[Pi]^4)/2160)-2 \[Pi]^2 Log[x]^2+(16 Log[x]^4)/9+16/3 Log[x] PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[1/12 Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (18 EulerGamma^2-7 \[Pi]^2-96 EulerGamma Log[x]+96 Log[x]^2+24 PolyGamma[0,1-z1]^2+150 PolyGamma[0,z1]^2+108 EulerGamma PolyGamma[0,1+z1]-240 Log[x] PolyGamma[0,1+z1]+144 PolyGamma[0,1+z1]^2-60 PolyGamma[0,z1] (2 EulerGamma-4 Log[x]+5 PolyGamma[0,1+z1])+24 PolyGamma[0,1-z1] (2 EulerGamma-4 Log[x]-5 PolyGamma[0,z1]+5 PolyGamma[0,1+z1])+24 PolyGamma[1,1-z1]+78 PolyGamma[1,z1]-24 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/16)}}],MBint[1/12 Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] ((3 2^(2-z1-z2) Gamma[-z1-z2] Gamma[1+z1+z2] (-Gamma[2+z1] Gamma[1-z1-z2] Gamma[z1+z2]^3+Gamma[1+z1] Gamma[-1-z1-z2] Gamma[-1+z1+z2] Gamma[1+z1+z2] Gamma[2+z1+z2]))/(Gamma[2+z1] Gamma[-1+z1+z2])-(12 x^(-1-z1-z2) Gamma[1+z1] (Gamma[2-z2] Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (1+Log[2])+x Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,2-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2])-1/Gamma[1-z2]3 2^(2-z1-z2) Gamma[1+z1] Gamma[-1-z1-z2] Gamma[z1+z2] (3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]+2 PolyGamma[0,-1-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+1/Gamma[2+z1]12 Gamma[z1+z2] (Gamma[1+z1] Gamma[-1-z1-z2] Gamma[2+z1+z2]+Gamma[2+z1] Gamma[-z1-z2] Gamma[1+z1+z2] (1-EulerGamma+Log[2]+4 Log[x]-6 PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z2]+PolyGamma[0,-z2]+3 PolyGamma[0,z1+z2]+3 PolyGamma[0,1+z1+z2]))+(x^(-1-z1-z2) Gamma[1+z1] (12 x Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (3 EulerGamma-Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,2-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+Gamma[2-z2] (x Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (-36 EulerGamma+54 EulerGamma^2-\[Pi]^2-36 EulerGamma Log[2]+6 Log[2]^2+Log[4096]+24 Log[x]-72 EulerGamma Log[x]+24 Log[2] Log[x]+24 Log[x]^2+96 PolyGamma[0,-1+2 d0c]^2+24 PolyGamma[0,1+z1]^2-24 PolyGamma[0,1-z2]+72 EulerGamma PolyGamma[0,1-z2]-24 Log[2] PolyGamma[0,1-z2]-48 Log[x] PolyGamma[0,1-z2]+24 PolyGamma[0,1-z2]^2+24 PolyGamma[0,-1+2 d0c-z1-z2]-72 EulerGamma PolyGamma[0,-1+2 d0c-z1-z2]+24 Log[2] PolyGamma[0,-1+2 d0c-z1-z2]+48 Log[x] PolyGamma[0,-1+2 d0c-z1-z2]-48 PolyGamma[0,1-z2] PolyGamma[0,-1+2 d0c-z1-z2]+24 PolyGamma[0,-1+2 d0c-z1-z2]^2+12 PolyGamma[0,-z2]-36 EulerGamma PolyGamma[0,-z2]+12 Log[2] PolyGamma[0,-z2]+24 Log[x] PolyGamma[0,-z2]-24 PolyGamma[0,1-z2] PolyGamma[0,-z2]+24 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,-z2]+6 PolyGamma[0,-z2]^2+24 PolyGamma[0,1+z1] (-1+3 EulerGamma-Log[2]-2 Log[x]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+48 PolyGamma[0,-1+2 d0c] (-1+3 EulerGamma-Log[2]-2 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+24 PolyGamma[0,z1+z2]-72 EulerGamma PolyGamma[0,z1+z2]+24 Log[2] PolyGamma[0,z1+z2]+48 Log[x] PolyGamma[0,z1+z2]-48 PolyGamma[0,1-z2] PolyGamma[0,z1+z2]+48 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,z1+z2]+24 PolyGamma[0,-z2] PolyGamma[0,z1+z2]+24 PolyGamma[0,z1+z2]^2-96 PolyGamma[1,-1+2 d0c]+24 PolyGamma[1,1+z1]-24 PolyGamma[1,1-z2]+24 PolyGamma[1,-1+2 d0c-z1-z2]+6 PolyGamma[1,-z2]+24 PolyGamma[1,z1+z2])+2 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (54 EulerGamma^2-\[Pi]^2-36 EulerGamma Log[2]+6 Log[2]^2-72 EulerGamma Log[x]+24 Log[2] Log[x]+24 Log[x]^2+96 PolyGamma[0,-1+2 d0c]^2+24 PolyGamma[0,1+z1]^2+72 EulerGamma PolyGamma[0,1-z2]-24 Log[2] PolyGamma[0,1-z2]-48 Log[x] PolyGamma[0,1-z2]+24 PolyGamma[0,1-z2]^2-72 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]+24 Log[2] PolyGamma[0,-2+2 d0c-z1-z2]+48 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-48 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+24 PolyGamma[0,-2+2 d0c-z1-z2]^2-36 EulerGamma PolyGamma[0,-z2]+12 Log[2] PolyGamma[0,-z2]+24 Log[x] PolyGamma[0,-z2]-24 PolyGamma[0,1-z2] PolyGamma[0,-z2]+24 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,-z2]+6 PolyGamma[0,-z2]^2+24 PolyGamma[0,1+z1] (3 EulerGamma-Log[2]-2 Log[x]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2])+48 PolyGamma[0,-1+2 d0c] (3 EulerGamma-Log[2]-2 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2])-72 EulerGamma PolyGamma[0,1+z1+z2]+24 Log[2] PolyGamma[0,1+z1+z2]+48 Log[x] PolyGamma[0,1+z1+z2]-48 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+48 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+24 PolyGamma[0,-z2] PolyGamma[0,1+z1+z2]+24 PolyGamma[0,1+z1+z2]^2-96 PolyGamma[1,-1+2 d0c]+24 PolyGamma[1,1+z1]-24 PolyGamma[1,1-z2]+24 PolyGamma[1,-2+2 d0c-z1-z2]+6 PolyGamma[1,-z2]+24 PolyGamma[1,1+z1+z2]))))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2])),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4)}}],MBint[(2^z3 x^(-1-z1-z2-z3) Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (-x^(1+z1+z2+z3) Gamma[-1+2 d0c] Gamma[2+z1] Gamma[1-z2] Gamma[2-z2] Gamma[-z1-z2] Gamma[1+z1+z2] Gamma[-z3]^3 Gamma[1+z3] Gamma[z1+z2+z3]+Gamma[1+z1] (x^(1+z1+z2+z3) Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2] Gamma[-1-z1-z2] Gamma[2+z1+z2] Gamma[-1-z3] Gamma[1-z3]^2 Gamma[z3] Gamma[z1+z2+z3]+Gamma[2+z1] (-x^(1+z3) Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] Gamma[-1-z3] Gamma[1-z3]^2 Gamma[z3]^2+Gamma[2-z2] (x^z3 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] Gamma[-1-z3] Gamma[1-z3]^2 Gamma[-1+z3] Gamma[z3]-x Gamma[-z3] (x^z3 Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] Gamma[-z3]^2 Gamma[z3] Gamma[1+z3]+Gamma[-1-z3] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-1+z3] Gamma[z1+z2+z3] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2-z3]-2 PolyGamma[0,z1+z2+z3])))))))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[1-z2] Gamma[2-z2] Gamma[-1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z3->-(1/16)}}],MBint[(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] (x Gamma[2-z4] Gamma[1-z2-z4] Gamma[-1+2 d0c-z1-z2-z4] Gamma[-1+z4] Gamma[z1+z2+z4]+Gamma[1-z4] Gamma[2-z2-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4] (1-EulerGamma+Log[2 x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+z1]+PolyGamma[0,-z2]-PolyGamma[0,1-z2-z4]+PolyGamma[0,-1+2 d0c-z1-z2-z4]+PolyGamma[0,z4]+3 PolyGamma[0,z1+z2+z4])+2 Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4] (-EulerGamma+Log[2 x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+z1]+PolyGamma[0,-z2]-PolyGamma[0,1-z2-z4]+PolyGamma[0,-2+2 d0c-z1-z2-z4]+PolyGamma[0,z4]+3 PolyGamma[0,1+z1+z2+z4]))))/(Gamma[-1+2 d0c] Gamma[1-z2-z4] Gamma[2-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z4->-(1/32)}}],MBint[(2^z3 x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] (Gamma[-1-z3] Gamma[1-z3]^2 Gamma[z3] Gamma[2-z3-z4] Gamma[1-z2-z3-z4] Gamma[-1+z3+z4]-Gamma[-z3]^3 Gamma[1+z3] Gamma[1-z3-z4] Gamma[2-z2-z3-z4] Gamma[z3+z4]) Gamma[z1+z2+z3+z4])/(Gamma[-1+2 d0c] Gamma[-1-z3] Gamma[1-z2-z3-z4] Gamma[2-z2-z3-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z3->-(1/16),z4->-(1/32)}}],MBint[1/36 Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 (30 EulerGamma^2-7 \[Pi]^2-96 EulerGamma Log[x]+48 Log[x]^2+3 PolyGamma[0,1-z5]^2+12 PolyGamma[0,z5]^2+36 EulerGamma PolyGamma[0,1+z5]-72 Log[x] PolyGamma[0,1+z5]+9 PolyGamma[0,1+z5]^2+12 PolyGamma[0,z5] (4 EulerGamma-4 Log[x]+3 PolyGamma[0,1+z5])-6 PolyGamma[0,1-z5] (4 EulerGamma-4 Log[x]+2 PolyGamma[0,z5]+3 PolyGamma[0,1+z5])+3 PolyGamma[1,1-z5]+6 PolyGamma[1,z5]-9 PolyGamma[1,1+z5]),{{eps->0,delta->0,d0c->3},{z5->-(33/64)}}],MBint[1/Gamma[1+z1+z5]Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/16),z5->-(33/64)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] Gamma[-1-z1-z2+z5])/(Gamma[-1+z5] Gamma[1-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z5->-(33/64)}}],MBint[(2^z3 Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[-z1-z2-z3-z5] Gamma[z5]^2 Gamma[-1+z3+z5] Gamma[1+z1+z2+z3+z5])/(Gamma[-1+z5] Gamma[1+z1+z3+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z3->-(1/16),z5->-(33/64)}}],MBint[(2^z3 x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z3] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] Gamma[z1+z2+z3+z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5]^2 Gamma[-1+z3+z5] Gamma[1-z4+z5])/(Gamma[-1+2 d0c] Gamma[-1+z5] Gamma[1-z2-z4+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(1/4),z3->-(1/16),z4->-(1/32),z5->-(33/64)}}]}

Icp1[x_,4,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic4a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,4,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic4a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic4a10[x_]:={MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/(2 Gamma[2+z5])),{{eps->0,delta->0,d0c->3},{z5->-(11/32)}}],MBint[-((7 \[Pi]^2)/12)+2 Log[x]-4 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[-z1] Gamma[z1] Gamma[1+z1] (2^-z1 Gamma[-z1]-(Gamma[-z1] Gamma[1+z1])/Gamma[2+z1]+(x^-z1 Gamma[-1+2 d0c-z1] (2+2 EulerGamma-Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[z3] Gamma[z1+z3],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[-(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4])/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/32)}}]}
mbp2Ic4a10[x_]:={MBint[-(1/(2 Gamma[2+z5]))Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (2 EulerGamma-4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+PolyGamma[0,2+z5]),{{eps->0,delta->0,d0c->3},{z5->-(11/32)}}],MBint[1/Gamma[2+z5] 2^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5] Gamma[1+z5] Gamma[-z1+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z5->-(11/32)}}],MBint[(2^z3 Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[z1+z3] Gamma[1-z5] Gamma[-z1-z3-z5] Gamma[z5] Gamma[z3+z5] Gamma[1+z1+z3+z5])/Gamma[2+z1+z3+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z5->-(11/32)}}],MBint[(2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[-1+2 d0c-z1-z3-z4] Gamma[-z4] Gamma[z1+z3+z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5] Gamma[z3+z5] Gamma[1-z4+z5])/(Gamma[-1+2 d0c] Gamma[2-z4+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/32),z5->-(11/32)}}],MBint[1/12 (16-7 \[Pi]^2+28 \[Pi]^2 Log[x]-48 Log[x]^2+64 Log[x]^3-46 PolyGamma[2,1]+4 PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/6 Gamma[-z1] Gamma[z1] Gamma[1+z1] ((3 2^(1-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1])/Gamma[2+z1]+3 2^(2-z1) Gamma[-z1] (1+EulerGamma+Log[2]-2 Log[x]+PolyGamma[0,-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+1/Gamma[2+z1]6 Gamma[-z1] Gamma[1+z1] (-2 EulerGamma+Log[2]+4 Log[x]-2 PolyGamma[0,-z1]+3 PolyGamma[0,z1]+PolyGamma[0,1+z1]-4 PolyGamma[0,2+z1])+(x^-z1 Gamma[-1+2 d0c-z1] (24+24 EulerGamma+12 EulerGamma^2-2 \[Pi]^2-12 Log[2]-12 EulerGamma Log[2]+3 Log[2]^2-24 Log[x]-24 EulerGamma Log[x]+12 Log[2] Log[x]+12 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,-1+2 d0c-z1]^2-24 PolyGamma[0,z1]-24 EulerGamma PolyGamma[0,z1]+12 Log[2] PolyGamma[0,z1]+24 Log[x] PolyGamma[0,z1]+12 PolyGamma[0,z1]^2+24 PolyGamma[0,1+z1]+24 EulerGamma PolyGamma[0,1+z1]-12 Log[2] PolyGamma[0,1+z1]-24 Log[x] PolyGamma[0,1+z1]-24 PolyGamma[0,z1] PolyGamma[0,1+z1]+12 PolyGamma[0,1+z1]^2-12 PolyGamma[0,-1+2 d0c-z1] (2+2 EulerGamma-Log[2]-2 Log[x]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])+24 PolyGamma[0,-1+2 d0c] (2+2 EulerGamma-Log[2]-2 Log[x]-2 PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,-1+2 d0c-z1]+12 PolyGamma[1,z1]+12 PolyGamma[1,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] (x^z3 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2+z1] Gamma[-z3] Gamma[z3] Gamma[1+z3]+Gamma[z1+z3] (x^(z1+z3) Gamma[-1+2 d0c] Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3]+2 Gamma[2+z1] Gamma[-1+2 d0c-z1-z3] Gamma[z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))))/(Gamma[-1+2 d0c] Gamma[2+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3]^2 Gamma[1+z3] Gamma[1-z3-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[-z4] Gamma[z3+z4] Gamma[z1+z3+z4])/(Gamma[-1+2 d0c] Gamma[2-z3-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(1/32)}}],MBint[-(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4] (2 EulerGamma-Log[2 x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,2-z4]-PolyGamma[0,-1+2 d0c-z1-z4]-PolyGamma[0,z4]-3 PolyGamma[0,z1+z4]))/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/32)}}]}

Icp1[x_,4,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic4a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,4,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic4a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic4a11[x_]:={MBint[1/24 (9-7 \[Pi]^2+12 Log[x]-48 Log[x]^2),{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[1/3 2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (3+18 EulerGamma+Log[4096]-24 Log[x]+18 PolyGamma[0,1-z1]-12 PolyGamma[0,z1]+12 PolyGamma[0,1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24)}}],MBint[1/3 2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] (-((6 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[3+z1+z3])+(3 x^(-1-z1-z3) (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (2+3 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,z1+z3])+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (2+3 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,1+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (-((Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[3-z4])-(Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/(x Gamma[2-z4])),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/(2 Gamma[3+z5])),{{eps->0,delta->0,deltap->0,d0c->3},{z5->-(59/192)}}]}
mbp2Ic4a11[x_]:={MBint[1/48 (68-7 \[Pi]^2+8 (-9+7 \[Pi]^2) Log[x]-48 Log[x]^2+128 Log[x]^3-94 PolyGamma[2,1]+2 PolyGamma[2,2]+8 PolyGamma[2,3]),{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[1/3 2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (-9+18 EulerGamma+24 EulerGamma^2-3 \[Pi]^2-6 Log[2]+12 EulerGamma Log[2]+12 Log[2]^2+4 Log[8]+4 EulerGamma Log[64]-12 Log[x]-72 EulerGamma Log[x]-48 Log[2] Log[x]+48 Log[x]^2+24 PolyGamma[0,1-z1]^2+12 PolyGamma[0,z1]^2+6 PolyGamma[0,1+z1]+36 EulerGamma PolyGamma[0,1+z1]+12 Log[2] PolyGamma[0,1+z1]+4 Log[8] PolyGamma[0,1+z1]-48 Log[x] PolyGamma[0,1+z1]+12 PolyGamma[0,1+z1]^2-6 PolyGamma[0,z1] (1+6 EulerGamma+Log[16]-8 Log[x]+4 PolyGamma[0,1+z1])+2 PolyGamma[0,1-z1] (9+24 EulerGamma+Log[262144]-36 Log[x]-18 PolyGamma[0,z1]+18 PolyGamma[0,1+z1])+24 PolyGamma[1,1-z1]+12 PolyGamma[1,z1]+12 PolyGamma[1,1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24)}}],MBint[1/3 2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] (-(6 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3] (-1+3 EulerGamma-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-2 PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z1+z3]+4 PolyGamma[0,3+z1+z3]))/Gamma[3+z1+z3]+(2 x^(-1-z1-z3) (2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (6+9 EulerGamma+6 EulerGamma^2-\[Pi]^2-9 Log[x]-12 EulerGamma Log[x]+6 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-9 PolyGamma[0,-2+2 d0c-z1-z3]-12 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+12 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+6 PolyGamma[0,-2+2 d0c-z1-z3]^2+3 PolyGamma[0,1+z3]+3 EulerGamma PolyGamma[0,1+z3]-3 Log[x] PolyGamma[0,1+z3]-3 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (2+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (2+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,1+z1+z3])-3 PolyGamma[0,1+z1+z3]-6 EulerGamma PolyGamma[0,1+z1+z3]+6 Log[x] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]-3 PolyGamma[0,1+z3] PolyGamma[0,1+z1+z3]-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,-2+2 d0c-z1-z3])+x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (6+9 EulerGamma+6 EulerGamma^2-\[Pi]^2-9 Log[x]-12 EulerGamma Log[x]+6 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-9 PolyGamma[0,-1+2 d0c-z1-z3]-12 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+12 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+6 PolyGamma[0,-1+2 d0c-z1-z3]^2+3 PolyGamma[0,1+z3]+3 EulerGamma PolyGamma[0,1+z3]-3 Log[x] PolyGamma[0,1+z3]-3 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (2+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,z1+z3])+6 PolyGamma[0,-1+2 d0c] (2+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,z1+z3])-3 PolyGamma[0,z1+z3]-6 EulerGamma PolyGamma[0,z1+z3]+6 Log[x] PolyGamma[0,z1+z3]+6 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z3] PolyGamma[0,z1+z3]-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,-1+2 d0c-z1-z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[-(2^z3 x^(-1-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (-1+3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,3-z4]-2 PolyGamma[0,-1+2 d0c-z1-z3-z4]-2 PolyGamma[0,z1+z3+z4])+Gamma[3-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,2-z4]-2 PolyGamma[0,-2+2 d0c-z1-z3-z4]-2 PolyGamma[0,1+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[1/(2 Gamma[3+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (1-2 EulerGamma+4 Log[x]+PolyGamma[0,1-z5]-2 PolyGamma[0,z5]-PolyGamma[0,3+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z5->-(59/192)}}],MBint[1/Gamma[3+z5] 2^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1-z1+z5],{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z5->-(59/192)}}],MBint[(2^z3 Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[z1+z3] Gamma[1-z5] Gamma[-z1-z3-z5] Gamma[z5]^2 Gamma[1+z3+z5] Gamma[1+z1+z3+z5])/(Gamma[1+z5] Gamma[3+z1+z3+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z5->-(59/192)}}],MBint[(2^z3 x^(-1-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[-z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5]^2 Gamma[1+z3+z5] Gamma[1-z4+z5] (x Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] Gamma[2-z4+z5]+Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] Gamma[3-z4+z5]))/(Gamma[-1+2 d0c] Gamma[1+z5] Gamma[2-z4+z5] Gamma[3-z4+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64),z5->-(59/192)}}]}

Icp1[x_,4,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic4a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,4,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic4a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic4a12[x_]:={MBint[1/72 (27-14 \[Pi]^2+16 Log[x]-96 Log[x]^2),{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[1/9 2^-z1 Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (-2+9 EulerGamma+Log[64]-12 Log[x]+9 PolyGamma[0,2-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24)}}],MBint[1/27 2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] (-((108 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[4+z1+z3])+(3 x^(-2-z1-z3) (x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (7+18 EulerGamma-18 Log[x]+24 PolyGamma[0,-1+2 d0c]+12 PolyGamma[0,1+z1]-18 PolyGamma[0,-1+2 d0c-z1-z3]+6 PolyGamma[0,2+z3]-6 PolyGamma[0,z1+z3])+18 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (1+3 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,1+z1+z3])+Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (1+3 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,2+z1+z3]))))/Gamma[-1+2 d0c]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (-((2 Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[4-z4])-((2 x Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/Gamma[3-z4]+(Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4])/Gamma[2-z4])/x^2),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/Gamma[4+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z5->-(67/128)}}]}
mbp2Ic4a12[x_]:={MBint[(-(3/2)+(7 \[Pi]^2)/9) Log[x]-(4 Log[x]^2)/9+(16 Log[x]^3)/9+1/3888(5059-252 \[Pi]^2-5076 PolyGamma[2,1]+108 PolyGamma[2,3]+432 PolyGamma[2,4]),{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[1/27 2^(-2-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (-159+30 EulerGamma+144 EulerGamma^2-18 \[Pi]^2-54 Log[2]+216 EulerGamma Log[2]+72 Log[2]^2+Log[64]+96 Log[x]-432 EulerGamma Log[x]-288 Log[2] Log[x]+288 Log[x]^2+144 PolyGamma[0,2-z1]^2+72 PolyGamma[0,z1]^2-48 PolyGamma[0,1+z1]+216 EulerGamma PolyGamma[0,1+z1]+144 Log[2] PolyGamma[0,1+z1]-288 Log[x] PolyGamma[0,1+z1]+72 PolyGamma[0,1+z1]^2-6 PolyGamma[0,z1] (-8+36 EulerGamma+3 Log[256]-48 Log[x]+24 PolyGamma[0,1+z1])+6 PolyGamma[0,2-z1] (5+48 EulerGamma+3 Log[256]+Log[4096]-72 Log[x]-36 PolyGamma[0,z1]+36 PolyGamma[0,1+z1])+144 PolyGamma[1,2-z1]+72 PolyGamma[1,z1]+72 PolyGamma[1,1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24)}}],MBint[1/27 2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] (-(54 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3] (-3+6 EulerGamma-8 Log[x]+4 PolyGamma[0,1+z1]+4 PolyGamma[0,-z1-z3]-4 PolyGamma[0,z1+z3]-6 PolyGamma[0,1+z1+z3]+8 PolyGamma[0,4+z1+z3]))/Gamma[4+z1+z3]+(x^(-2-z1-z3) (36 (Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (3+6 EulerGamma+6 EulerGamma^2-\[Pi]^2-6 Log[x]-12 EulerGamma Log[x]+6 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-6 PolyGamma[0,-3+2 d0c-z1-z3]-12 EulerGamma PolyGamma[0,-3+2 d0c-z1-z3]+12 Log[x] PolyGamma[0,-3+2 d0c-z1-z3]+6 PolyGamma[0,-3+2 d0c-z1-z3]^2+3 PolyGamma[0,2+z3]+3 EulerGamma PolyGamma[0,2+z3]-3 Log[x] PolyGamma[0,2+z3]-3 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (1+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,2+z1+z3])+6 PolyGamma[0,-1+2 d0c] (1+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,2+z1+z3])-6 EulerGamma PolyGamma[0,2+z1+z3]+6 Log[x] PolyGamma[0,2+z1+z3]+6 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]-3 PolyGamma[0,2+z3] PolyGamma[0,2+z1+z3]-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,-3+2 d0c-z1-z3])+x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (3+6 EulerGamma+6 EulerGamma^2-\[Pi]^2-6 Log[x]-12 EulerGamma Log[x]+6 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-6 PolyGamma[0,-2+2 d0c-z1-z3]-12 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+12 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+6 PolyGamma[0,-2+2 d0c-z1-z3]^2+3 PolyGamma[0,2+z3]+3 EulerGamma PolyGamma[0,2+z3]-3 Log[x] PolyGamma[0,2+z3]-3 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (1+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (1+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,1+z1+z3])-6 EulerGamma PolyGamma[0,1+z1+z3]+6 Log[x] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]-3 PolyGamma[0,2+z3] PolyGamma[0,1+z1+z3]-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,-2+2 d0c-z1-z3]))+x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (41+81 EulerGamma+72 EulerGamma^2-12 \[Pi]^2-81 Log[x]-144 EulerGamma Log[x]+72 Log[x]^2+144 PolyGamma[0,-1+2 d0c]^2+36 PolyGamma[0,1+z1]^2-81 PolyGamma[0,-1+2 d0c-z1-z3]-144 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+144 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+72 PolyGamma[0,-1+2 d0c-z1-z3]^2+39 PolyGamma[0,2+z3]+36 EulerGamma PolyGamma[0,2+z3]-36 Log[x] PolyGamma[0,2+z3]-36 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,2+z3]+6 PolyGamma[0,1+z1] (7+18 EulerGamma-18 Log[x]-18 PolyGamma[0,-1+2 d0c-z1-z3]+6 PolyGamma[0,2+z3]-6 PolyGamma[0,z1+z3])+12 PolyGamma[0,-1+2 d0c] (7+18 EulerGamma-18 Log[x]+12 PolyGamma[0,1+z1]-18 PolyGamma[0,-1+2 d0c-z1-z3]+6 PolyGamma[0,2+z3]-6 PolyGamma[0,z1+z3])-3 PolyGamma[0,z1+z3]-72 EulerGamma PolyGamma[0,z1+z3]+72 Log[x] PolyGamma[0,z1+z3]+72 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]-36 PolyGamma[0,2+z3] PolyGamma[0,z1+z3]-144 PolyGamma[1,-1+2 d0c]+36 PolyGamma[1,1+z1]+72 PolyGamma[1,-1+2 d0c-z1-z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[-(2^z3 x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] (x Gamma[3-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (-3+6 EulerGamma-4 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+4 PolyGamma[0,4-z4]-4 PolyGamma[0,-1+2 d0c-z1-z3-z4]-4 PolyGamma[0,z1+z3+z4])+2 Gamma[4-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (-1+3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,3-z4]-2 PolyGamma[0,-2+2 d0c-z1-z3-z4]-2 PolyGamma[0,1+z1+z3+z4]))+Gamma[3-z4] Gamma[4-z4] Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,2-z4]-2 PolyGamma[0,-3+2 d0c-z1-z3-z4]-2 PolyGamma[0,2+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4] Gamma[4-z4]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[1/(2 Gamma[4+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (3-4 EulerGamma+8 Log[x]+2 PolyGamma[0,1-z5]-4 PolyGamma[0,z5]-2 PolyGamma[0,4+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z5->-(67/128)}}],MBint[(2^(1-z1) Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] Gamma[2-z1+z5])/(Gamma[2+z5] Gamma[4+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z5->-(67/128)}}],MBint[(2^(1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[z1+z3] Gamma[1-z5] Gamma[-z1-z3-z5] Gamma[z5]^2 Gamma[2+z3+z5] Gamma[1+z1+z3+z5])/(Gamma[2+z5] Gamma[4+z1+z3+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z5->-(67/128)}}],MBint[(2^z3 x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[-z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5]^2 Gamma[2+z3+z5] Gamma[1-z4+z5] (2 x^2 Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] Gamma[2-z4+z5] Gamma[3-z4+z5]+(2 x Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] Gamma[2-z4+z5]+Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4] Gamma[3-z4+z5]) Gamma[4-z4+z5]))/(Gamma[-1+2 d0c] Gamma[2+z5] Gamma[2-z4+z5] Gamma[3-z4+z5] Gamma[4-z4+z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64),z5->-(67/128)}}]}

Icp1[x_,4,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic4a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,4,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic4a12[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic5a1m1[x_]:={MBint[1/9 (15 \[Pi]^2 Log[x]-16 Log[x]^3+3 PolyGamma[2,1]),{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (4 EulerGamma-4 Log[x]+2 PolyGamma[0,1-z1]-5 PolyGamma[0,z1]+7 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(2^(-z1-z2) x^(-1-z1-z2) Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (x^(1+z1+z2) Gamma[-1+2 d0c] Gamma[z1+z2] (Gamma[1+z1] Gamma[-1-z1-z2]+2^(z1+z2) Gamma[1-z2] Gamma[-z1-z2] Gamma[1+z1+z2])+2^(z1+z2) Gamma[1+z1] (x Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (1+3 EulerGamma+Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (6 EulerGamma+Log[4]-4 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]+4 PolyGamma[0,1-z2]-4 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]-4 PolyGamma[0,1+z1+z2]))))/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-1+z3] Gamma[-z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z3->-(1/8)}}],MBint[(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4]+2 Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4]))/(Gamma[-1+2 d0c] Gamma[1-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z4->-(1/16)}}],MBint[1/6 Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 (2 EulerGamma-4 Log[x]+PolyGamma[0,1-z5]-2 PolyGamma[0,z5]+3 PolyGamma[0,1+z5]),{{eps->0,delta->0,d0c->3},{z5->-(31/64)}}]}
mbp2Ic5a1m1[x_]:={MBint[-((2671 \[Pi]^4)/2160)-10/3 \[Pi]^2 Log[x]^2+(16 Log[x]^4)/9-4/3 Log[x] PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[1/4 Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (30 EulerGamma^2-\[Pi]^2-64 EulerGamma Log[x]+32 Log[x]^2+8 PolyGamma[0,1-z1]^2+50 PolyGamma[0,z1]^2+108 EulerGamma PolyGamma[0,1+z1]-112 Log[x] PolyGamma[0,1+z1]+96 PolyGamma[0,1+z1]^2-20 PolyGamma[0,z1] (4 EulerGamma-4 Log[x]+7 PolyGamma[0,1+z1])+8 PolyGamma[0,1-z1] (4 EulerGamma-4 Log[x]-5 PolyGamma[0,z1]+7 PolyGamma[0,1+z1])+8 PolyGamma[1,1-z1]+26 PolyGamma[1,z1]-40 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[1/12 Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] ((3 2^(2-z1-z2) Gamma[-z1-z2] Gamma[1+z1+z2] (-Gamma[2+z1] Gamma[1-z1-z2] Gamma[z1+z2]^3+Gamma[1+z1] Gamma[-1-z1-z2] Gamma[-1+z1+z2] Gamma[1+z1+z2] Gamma[2+z1+z2]))/(Gamma[2+z1] Gamma[-1+z1+z2])+1/Gamma[1-z2]3 2^(2-z1-z2) Gamma[1+z1] Gamma[-1-z1-z2] Gamma[z1+z2] (3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]+2 PolyGamma[0,-1-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+1/Gamma[2+z1]12 Gamma[z1+z2] (Gamma[1+z1] Gamma[-1-z1-z2] Gamma[2+z1+z2]+Gamma[2+z1] Gamma[-z1-z2] Gamma[1+z1+z2] (1+3 EulerGamma+Log[2]-4 Log[x]+6 PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,z1+z2]-3 PolyGamma[0,1+z1+z2]))+(x^(-1-z1-z2) Gamma[1+z1] (-12 x Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (-2+3 EulerGamma+Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,2-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+Gamma[2-z2] (-12 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (3 EulerGamma+Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2])+x Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (36 EulerGamma+54 EulerGamma^2-\[Pi]^2+36 EulerGamma Log[2]+6 Log[2]^2+Log[4096]-24 Log[x]-72 EulerGamma Log[x]-24 Log[2] Log[x]+24 Log[x]^2+96 PolyGamma[0,-1+2 d0c]^2+24 PolyGamma[0,1+z1]^2+24 PolyGamma[0,1-z2]+72 EulerGamma PolyGamma[0,1-z2]+24 Log[2] PolyGamma[0,1-z2]-48 Log[x] PolyGamma[0,1-z2]+24 PolyGamma[0,1-z2]^2-24 PolyGamma[0,-1+2 d0c-z1-z2]-72 EulerGamma PolyGamma[0,-1+2 d0c-z1-z2]-24 Log[2] PolyGamma[0,-1+2 d0c-z1-z2]+48 Log[x] PolyGamma[0,-1+2 d0c-z1-z2]-48 PolyGamma[0,1-z2] PolyGamma[0,-1+2 d0c-z1-z2]+24 PolyGamma[0,-1+2 d0c-z1-z2]^2-12 PolyGamma[0,-z2]-36 EulerGamma PolyGamma[0,-z2]-12 Log[2] PolyGamma[0,-z2]+24 Log[x] PolyGamma[0,-z2]-24 PolyGamma[0,1-z2] PolyGamma[0,-z2]+24 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,-z2]+6 PolyGamma[0,-z2]^2+24 PolyGamma[0,1+z1] (1+3 EulerGamma+Log[2]-2 Log[x]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+48 PolyGamma[0,-1+2 d0c] (1+3 EulerGamma+Log[2]-2 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])-24 PolyGamma[0,z1+z2]-72 EulerGamma PolyGamma[0,z1+z2]-24 Log[2] PolyGamma[0,z1+z2]+48 Log[x] PolyGamma[0,z1+z2]-48 PolyGamma[0,1-z2] PolyGamma[0,z1+z2]+48 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,z1+z2]+24 PolyGamma[0,-z2] PolyGamma[0,z1+z2]+24 PolyGamma[0,z1+z2]^2-96 PolyGamma[1,-1+2 d0c]+24 PolyGamma[1,1+z1]-24 PolyGamma[1,1-z2]+24 PolyGamma[1,-1+2 d0c-z1-z2]+6 PolyGamma[1,-z2]+24 PolyGamma[1,z1+z2]))))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2])+(2 x^(-1-z1-z2) Gamma[1+z1] (6 x Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (-2+3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,2-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+Gamma[2-z2] Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (-6+18 EulerGamma+54 EulerGamma^2-\[Pi]^2+36 EulerGamma Log[2]+6 Log[2]^2-12 Log[x]-72 EulerGamma Log[x]-24 Log[2] Log[x]+24 Log[x]^2+96 PolyGamma[0,-1+2 d0c]^2+24 PolyGamma[0,1+z1]^2+12 PolyGamma[0,1-z2]+72 EulerGamma PolyGamma[0,1-z2]+24 Log[2] PolyGamma[0,1-z2]-48 Log[x] PolyGamma[0,1-z2]+24 PolyGamma[0,1-z2]^2-12 PolyGamma[0,-2+2 d0c-z1-z2]-72 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]-24 Log[2] PolyGamma[0,-2+2 d0c-z1-z2]+48 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-48 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+24 PolyGamma[0,-2+2 d0c-z1-z2]^2-6 PolyGamma[0,-z2]-36 EulerGamma PolyGamma[0,-z2]-12 Log[2] PolyGamma[0,-z2]+24 Log[x] PolyGamma[0,-z2]-24 PolyGamma[0,1-z2] PolyGamma[0,-z2]+24 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,-z2]+6 PolyGamma[0,-z2]^2+12 PolyGamma[0,1+z1] (1+6 EulerGamma+Log[4]-4 Log[x]+4 PolyGamma[0,1-z2]-4 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]-4 PolyGamma[0,1+z1+z2])+24 PolyGamma[0,-1+2 d0c] (1+6 EulerGamma+Log[4]-4 Log[x]+4 PolyGamma[0,1+z1]+4 PolyGamma[0,1-z2]-4 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]-4 PolyGamma[0,1+z1+z2])-12 PolyGamma[0,1+z1+z2]-72 EulerGamma PolyGamma[0,1+z1+z2]-24 Log[2] PolyGamma[0,1+z1+z2]+48 Log[x] PolyGamma[0,1+z1+z2]-48 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+48 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+24 PolyGamma[0,-z2] PolyGamma[0,1+z1+z2]+24 PolyGamma[0,1+z1+z2]^2-96 PolyGamma[1,-1+2 d0c]+24 PolyGamma[1,1+z1]-24 PolyGamma[1,1-z2]+24 PolyGamma[1,-2+2 d0c-z1-z2]+6 PolyGamma[1,-z2]+24 PolyGamma[1,1+z1+z2])))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2])),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32)}}],MBint[-(2^z3 x^(-1-z1-z2-z3) Gamma[-z1] Gamma[-z2]^2 Gamma[1+z2] (x^(1+z1+z2+z3) Gamma[-1+2 d0c] Gamma[2+z1] Gamma[1-z2] Gamma[2-z2] Gamma[-z1-z2] Gamma[1+z1+z2] Gamma[-z3]^3 Gamma[1+z3] Gamma[z1+z2+z3]+Gamma[1+z1] (-x^(1+z1+z2+z3) Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2] Gamma[-1-z1-z2] Gamma[2+z1+z2] Gamma[-1-z3] Gamma[1-z3]^2 Gamma[z3] Gamma[z1+z2+z3]+Gamma[2+z1] (x^(1+z3) Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] Gamma[-1-z3] Gamma[1-z3]^2 Gamma[z3]^2+Gamma[2-z2] (-x^z3 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] Gamma[-1-z3] Gamma[1-z3]^2 Gamma[-1+z3] Gamma[z3]+x Gamma[-z3] (x^z3 Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] Gamma[-z3]^2 Gamma[z3] Gamma[1+z3]+Gamma[-1-z3] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-1+z3] Gamma[z1+z2+z3] (-3 EulerGamma+2 Log[x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z2]+PolyGamma[0,-z2]+2 PolyGamma[0,-1+2 d0c-z1-z2-z3]+2 PolyGamma[0,z1+z2+z3])))))))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[1-z2] Gamma[2-z2] Gamma[-1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z3->-(1/8)}}],MBint[(x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] (x Gamma[2-z4] Gamma[1-z2-z4] Gamma[-1+2 d0c-z1-z2-z4] Gamma[-1+z4] Gamma[z1+z2+z4]+Gamma[1-z4] Gamma[2-z2-z4] Gamma[z4] (x Gamma[-1+2 d0c-z1-z2-z4] Gamma[z1+z2+z4] (1+3 EulerGamma+Log[2]-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-z2]-2 PolyGamma[0,1-z4]+3 PolyGamma[0,1-z2-z4]-3 PolyGamma[0,-1+2 d0c-z1-z2-z4]+PolyGamma[0,z4]-PolyGamma[0,z1+z2+z4])+Gamma[-2+2 d0c-z1-z2-z4] Gamma[1+z1+z2+z4] (6 EulerGamma+Log[4]-6 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-2 PolyGamma[0,-z2]-4 PolyGamma[0,1-z4]+6 PolyGamma[0,1-z2-z4]-6 PolyGamma[0,-2+2 d0c-z1-z2-z4]+2 PolyGamma[0,z4]-2 PolyGamma[0,1+z1+z2+z4]))))/(Gamma[-1+2 d0c] Gamma[1-z2-z4] Gamma[2-z2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z4->-(1/16)}}],MBint[(2^z3 x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] (Gamma[-1-z3] Gamma[1-z3]^2 Gamma[z3] Gamma[2-z3-z4] Gamma[1-z2-z3-z4] Gamma[-1+z3+z4]-Gamma[-z3]^3 Gamma[1+z3] Gamma[1-z3-z4] Gamma[2-z2-z3-z4] Gamma[z3+z4]) Gamma[z1+z2+z3+z4])/(Gamma[-1+2 d0c] Gamma[-1-z3] Gamma[1-z2-z3-z4] Gamma[2-z2-z3-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z3->-(1/8),z4->-(1/16)}}],MBint[-(1/36) Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 (6 EulerGamma^2+7 \[Pi]^2+48 EulerGamma Log[x]-48 Log[x]^2-3 PolyGamma[0,1-z5]^2-12 PolyGamma[0,z5]^2+72 Log[x] PolyGamma[0,1+z5]-9 PolyGamma[0,1+z5]^2+12 PolyGamma[0,z5] (2 EulerGamma-4 Log[x]+3 PolyGamma[0,1+z5])-6 PolyGamma[0,1-z5] (2 EulerGamma-4 Log[x]-2 PolyGamma[0,z5]+3 PolyGamma[0,1+z5])-3 PolyGamma[1,1-z5]-6 PolyGamma[1,z5]+45 PolyGamma[1,1+z5]),{{eps->0,delta->0,d0c->3},{z5->-(31/64)}}],MBint[1/Gamma[1+z1+z5]Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/8),z5->-(31/64)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] Gamma[-1-z1-z2+z5])/(Gamma[-1+z5] Gamma[1-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z5->-(31/64)}}],MBint[(2^z3 Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[-z1-z2-z3-z5] Gamma[z5]^2 Gamma[-1+z3+z5] Gamma[1+z1+z2+z3+z5])/(Gamma[-1+z5] Gamma[1+z1+z3+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z3->-(1/8),z5->-(31/64)}}],MBint[(2^z3 x^(-z1-z2-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z3] Gamma[-1+2 d0c-z1-z2-z3-z4] Gamma[-z4] Gamma[z1+z2+z3+z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5]^2 Gamma[-1+z3+z5] Gamma[1-z4+z5])/(Gamma[-1+2 d0c] Gamma[-1+z5] Gamma[1-z2-z4+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/32),z3->-(1/8),z4->-(1/16),z5->-(31/64)}}]}

Icp1[x_,5,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic5a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,5,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic5a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic5a10[x_]:={MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/(2 Gamma[2+z5])),{{eps->0,delta->0,d0c->3},{z5->-(101/192)}}],MBint[-4-(5 \[Pi]^2)/12+6 Log[x]-4 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[-z1] Gamma[z1] Gamma[1+z1] (-2^-z1 Gamma[-z1]+(Gamma[-z1] Gamma[1+z1])/Gamma[2+z1]+(x^-z1 Gamma[-1+2 d0c-z1] (2+2 EulerGamma+Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/3)}}],MBint[-(1/Gamma[-1+2 d0c]) 2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[z3] Gamma[z1+z3],{{eps->0,delta->0,d0c->3},{z1->-(1/3),z3->-(1/48)}}],MBint[(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4])/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/3),z4->-(1/96)}}]}
mbp2Ic5a10[x_]:={MBint[1/(2 Gamma[2+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+2 PolyGamma[0,1+z5]-3 PolyGamma[0,2+z5]),{{eps->0,delta->0,d0c->3},{z5->-(101/192)}}],MBint[1/Gamma[2+z5] 2^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5] Gamma[1+z5] Gamma[-z1+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/3),z5->-(101/192)}}],MBint[(2^z3 Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[z1+z3] Gamma[1-z5] Gamma[-z1-z3-z5] Gamma[z5] Gamma[z3+z5] Gamma[1+z1+z3+z5])/Gamma[2+z1+z3+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/3),z3->-(1/48),z5->-(101/192)}}],MBint[(2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[-1+2 d0c-z1-z3-z4] Gamma[-z4] Gamma[z1+z3+z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5] Gamma[z3+z5] Gamma[1-z4+z5])/(Gamma[-1+2 d0c] Gamma[2-z4+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/3),z3->-(1/48),z4->-(1/96),z5->-(101/192)}}],MBint[1/12 (-80-17 \[Pi]^2+4 (48+5 \[Pi]^2) Log[x]-144 Log[x]^2+64 Log[x]^3-46 PolyGamma[2,1]-20 PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/6 Gamma[-z1] Gamma[z1] Gamma[1+z1] ((3 2^(1-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1])/Gamma[2+z1]-3 2^(2-z1) Gamma[-z1] (1+EulerGamma+Log[2]-2 Log[x]+PolyGamma[0,-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+1/Gamma[2+z1]6 Gamma[-z1] Gamma[1+z1] (4 EulerGamma+Log[2]-4 Log[x]+2 PolyGamma[0,-z1]-PolyGamma[0,z1]-PolyGamma[0,1+z1]+4 PolyGamma[0,2+z1])+(x^-z1 Gamma[-1+2 d0c-z1] (24+24 EulerGamma+12 EulerGamma^2-2 \[Pi]^2+12 EulerGamma Log[2]+3 Log[2]^2+Log[4096]-24 Log[x]-24 EulerGamma Log[x]-12 Log[2] Log[x]+12 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,-1+2 d0c-z1]^2-24 PolyGamma[0,z1]-24 EulerGamma PolyGamma[0,z1]-12 Log[2] PolyGamma[0,z1]+24 Log[x] PolyGamma[0,z1]+12 PolyGamma[0,z1]^2+24 PolyGamma[0,1+z1]+24 EulerGamma PolyGamma[0,1+z1]+12 Log[2] PolyGamma[0,1+z1]-24 Log[x] PolyGamma[0,1+z1]-24 PolyGamma[0,z1] PolyGamma[0,1+z1]+12 PolyGamma[0,1+z1]^2-12 PolyGamma[0,-1+2 d0c-z1] (2+2 EulerGamma+Log[2]-2 Log[x]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])+24 PolyGamma[0,-1+2 d0c] (2+2 EulerGamma+Log[2]-2 Log[x]-2 PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,-1+2 d0c-z1]+12 PolyGamma[1,z1]+12 PolyGamma[1,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/3)}}],MBint[(2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] (x^z3 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2+z1] Gamma[-z3] Gamma[z3] Gamma[1+z3]-Gamma[z1+z3] (-x^(z1+z3) Gamma[-1+2 d0c] Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3]+2 Gamma[2+z1] Gamma[-1+2 d0c-z1-z3] Gamma[z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))))/(Gamma[-1+2 d0c] Gamma[2+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/3),z3->-(1/48)}}],MBint[(x^(-z1-z4) Gamma[-z1] Gamma[1+z1] Gamma[1-z4] Gamma[-1+2 d0c-z1-z4] Gamma[-z4] Gamma[z4] Gamma[z1+z4] (4 EulerGamma+Log[2]-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+3 PolyGamma[0,2-z4]-3 PolyGamma[0,-1+2 d0c-z1-z4]+PolyGamma[0,z4]-PolyGamma[0,z1+z4]))/(Gamma[-1+2 d0c] Gamma[2-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/3),z4->-(1/96)}}],MBint[(2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3]^2 Gamma[1+z3] Gamma[1-z3-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[-z4] Gamma[z3+z4] Gamma[z1+z3+z4])/(Gamma[-1+2 d0c] Gamma[2-z3-z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/3),z3->-(1/48),z4->-(1/96)}}]}

Icp1[x_,5,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic5a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,5,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic5a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic5a11[x_]:={MBint[1/24 (-57-5 \[Pi]^2+84 Log[x]-48 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/3 2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (21+6 EulerGamma+Log[4096]-24 Log[x]+6 PolyGamma[0,1-z1]-12 PolyGamma[0,z1]+12 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(5/24)}}],MBint[2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] ((2 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[3+z1+z3]+(x^(-1-z1-z3) (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (2+EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,z1+z3])+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (2+EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,1+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] ((Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[3-z4]+(Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/(x Gamma[2-z4])),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/(2 Gamma[3+z5])),{{eps->0,delta->0,d0c->3},{z5->-(295/384)}}]}
mbp2Ic5a11[x_]:={MBint[1/48 (-41 \[Pi]^2+8 (57+5 \[Pi]^2) Log[x]-336 Log[x]^2+128 Log[x]^3+2 (-98-47 PolyGamma[2,1]+PolyGamma[2,2]-20 PolyGamma[2,3])),{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/3) 2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (-57-30 EulerGamma+5 \[Pi]^2-6 Log[2]+12 EulerGamma Log[2]-12 Log[2]^2-4 EulerGamma Log[64]-4 Log[512]+84 Log[x]+24 EulerGamma Log[x]+48 Log[2] Log[x]-48 Log[x]^2-12 PolyGamma[0,z1]^2-42 PolyGamma[0,1+z1]-12 EulerGamma PolyGamma[0,1+z1]-24 Log[2] PolyGamma[0,1+z1]+48 Log[x] PolyGamma[0,1+z1]-12 PolyGamma[0,1+z1]^2-6 PolyGamma[0,1-z1] (5+Log[4]-4 Log[x]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])+6 PolyGamma[0,z1] (7+2 EulerGamma+Log[16]-8 Log[x]+4 PolyGamma[0,1+z1])-12 PolyGamma[1,z1]-12 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(5/24)}}],MBint[1/3 2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] ((6 Gamma[-z1] Gamma[-1-z1-z3]^2 Gamma[z1+z3] Gamma[2+z1+z3])/Gamma[-z1-z3]+(6 Gamma[-z1-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[1+z1+z3] (-1+3 EulerGamma-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-2 PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z1+z3]+4 PolyGamma[0,3+z1+z3]))/Gamma[3+z1+z3]+(2 x^(-1-z1-z3) Gamma[1+z3] (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (6+3 EulerGamma-\[Pi]^2-3 Log[x]+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,1+z3]-3 EulerGamma PolyGamma[0,1+z3]+3 Log[x] PolyGamma[0,1+z3]+3 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (2+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,z1+z3])+6 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,z1+z3])-9 PolyGamma[0,z1+z3]-6 EulerGamma PolyGamma[0,z1+z3]+6 Log[x] PolyGamma[0,z1+z3]+6 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+3 PolyGamma[0,1+z3] PolyGamma[0,z1+z3]+6 PolyGamma[0,z1+z3]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,z1+z3])+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (6+3 EulerGamma-\[Pi]^2-3 Log[x]+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-3 PolyGamma[0,-2+2 d0c-z1-z3]-3 PolyGamma[0,1+z3]-3 EulerGamma PolyGamma[0,1+z3]+3 Log[x] PolyGamma[0,1+z3]+3 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (2+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,1+z1+z3])-9 PolyGamma[0,1+z1+z3]-6 EulerGamma PolyGamma[0,1+z1+z3]+6 Log[x] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+3 PolyGamma[0,1+z3] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,1+z1+z3]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,1+z1+z3])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[(2^z3 x^(-1-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (-1+3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,3-z4]-2 PolyGamma[0,-1+2 d0c-z1-z3-z4]-2 PolyGamma[0,z1+z3+z4])+Gamma[3-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,2-z4]-2 PolyGamma[0,-2+2 d0c-z1-z3-z4]-2 PolyGamma[0,1+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[1/(2 Gamma[3+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (1+4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+2 PolyGamma[0,1+z5]-3 PolyGamma[0,3+z5]),{{eps->0,delta->0,d0c->3},{z5->-(295/384)}}],MBint[1/Gamma[3+z5] 2^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1-z1+z5],{{eps->0,delta->0,d0c->3},{z1->-(5/24),z5->-(295/384)}}],MBint[(2^z3 Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[z1+z3] Gamma[1-z5] Gamma[-z1-z3-z5] Gamma[z5]^2 Gamma[1+z3+z5] Gamma[1+z1+z3+z5])/(Gamma[1+z5] Gamma[3+z1+z3+z5]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z5->-(295/384)}}],MBint[(2^z3 x^(-1-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[-z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5]^2 Gamma[1+z3+z5] Gamma[1-z4+z5] (x Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] Gamma[2-z4+z5]+Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] Gamma[3-z4+z5]))/(Gamma[-1+2 d0c] Gamma[1+z5] Gamma[2-z4+z5] Gamma[3-z4+z5]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64),z5->-(295/384)}}]}

Icp1[x_,5,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic5a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,5,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic5a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic5a12[x_]:={MBint[1/216 (-401-30 \[Pi]^2+576 Log[x]-288 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/9 2^(-1-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (30+6 EulerGamma+Log[4096]-24 Log[x]+6 PolyGamma[0,2-z1]-12 PolyGamma[0,z1]+12 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(5/24)}}],MBint[1/9 2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] ((36 Gamma[-z1-z3] Gamma[z1+z3] Gamma[1+z1+z3])/Gamma[4+z1+z3]+(x^(-2-z1-z3) (x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (19+6 EulerGamma-6 Log[x]+24 PolyGamma[0,-1+2 d0c]+12 PolyGamma[0,1+z1]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,2+z3]-18 PolyGamma[0,z1+z3])+18 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (3+EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,1+z1+z3])+Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (3+EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,2+z1+z3]))))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] ((2 Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4])/Gamma[4-z4]+((2 x Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4])/Gamma[3-z4]+(Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4])/Gamma[2-z4])/x^2),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/Gamma[4+z5]),{{eps->0,delta->0,d0c->3},{z5->-(63/64)}}]}
mbp2Ic5a12[x_]:={MBint[1/3888(-13145-2556 \[Pi]^2+72 (401+30 \[Pi]^2) Log[x]-20736 Log[x]^2+6912 Log[x]^3-5076 PolyGamma[2,1]+108 PolyGamma[2,3]-2160 PolyGamma[2,4]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/27 2^(-2-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (479+282 EulerGamma-30 \[Pi]^2+360 Log[2]+72 EulerGamma Log[2]+72 Log[2]^2-720 Log[x]-144 EulerGamma Log[x]-288 Log[2] Log[x]+288 Log[x]^2+72 PolyGamma[0,z1]^2+360 PolyGamma[0,1+z1]+72 EulerGamma PolyGamma[0,1+z1]+144 Log[2] PolyGamma[0,1+z1]-288 Log[x] PolyGamma[0,1+z1]+72 PolyGamma[0,1+z1]^2-18 PolyGamma[0,z1] (20+4 EulerGamma+Log[256]-16 Log[x]+8 PolyGamma[0,1+z1])+6 PolyGamma[0,2-z1] (47+Log[4096]-24 Log[x]-12 PolyGamma[0,z1]+12 PolyGamma[0,1+z1])+72 PolyGamma[1,z1]+72 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(5/24)}}],MBint[1/27 2^(-1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] ((54 Gamma[1-z1] Gamma[-1-z1-z3]^2 Gamma[z1+z3] Gamma[2+z1+z3])/Gamma[1-z1-z3]+(54 Gamma[-z1-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[1+z1+z3] (-3+6 EulerGamma-8 Log[x]+4 PolyGamma[0,1+z1]+4 PolyGamma[0,-z1-z3]-4 PolyGamma[0,z1+z3]-6 PolyGamma[0,1+z1+z3]+8 PolyGamma[0,4+z1+z3]))/Gamma[4+z1+z3]+(x^(-2-z1-z3) Gamma[2+z3] (x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (119+75 EulerGamma-12 \[Pi]^2-75 Log[x]+144 PolyGamma[0,-1+2 d0c]^2+36 PolyGamma[0,1+z1]^2-75 PolyGamma[0,-1+2 d0c-z1-z3]-39 PolyGamma[0,2+z3]-36 EulerGamma PolyGamma[0,2+z3]+36 Log[x] PolyGamma[0,2+z3]+36 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,2+z3]+6 PolyGamma[0,1+z1] (19+6 EulerGamma-6 Log[x]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,2+z3]-18 PolyGamma[0,z1+z3])+12 PolyGamma[0,-1+2 d0c] (19+6 EulerGamma-6 Log[x]+12 PolyGamma[0,1+z1]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,2+z3]-18 PolyGamma[0,z1+z3])-153 PolyGamma[0,z1+z3]-72 EulerGamma PolyGamma[0,z1+z3]+72 Log[x] PolyGamma[0,z1+z3]+72 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+36 PolyGamma[0,2+z3] PolyGamma[0,z1+z3]+72 PolyGamma[0,z1+z3]^2-144 PolyGamma[1,-1+2 d0c]+36 PolyGamma[1,1+z1]+72 PolyGamma[1,z1+z3])+36 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (9+6 EulerGamma-\[Pi]^2-6 Log[x]+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-6 PolyGamma[0,-2+2 d0c-z1-z3]-3 PolyGamma[0,2+z3]-3 EulerGamma PolyGamma[0,2+z3]+3 Log[x] PolyGamma[0,2+z3]+3 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (3+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (3+EulerGamma-Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,1+z1+z3])-12 PolyGamma[0,1+z1+z3]-6 EulerGamma PolyGamma[0,1+z1+z3]+6 Log[x] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+3 PolyGamma[0,2+z3] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,1+z1+z3]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,1+z1+z3])+Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (9+6 EulerGamma-\[Pi]^2-6 Log[x]+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-6 PolyGamma[0,-3+2 d0c-z1-z3]-3 PolyGamma[0,2+z3]-3 EulerGamma PolyGamma[0,2+z3]+3 Log[x] PolyGamma[0,2+z3]+3 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (3+EulerGamma-Log[x]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,2+z1+z3])+6 PolyGamma[0,-1+2 d0c] (3+EulerGamma-Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,2+z1+z3])-12 PolyGamma[0,2+z1+z3]-6 EulerGamma PolyGamma[0,2+z1+z3]+6 Log[x] PolyGamma[0,2+z1+z3]+6 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]+3 PolyGamma[0,2+z3] PolyGamma[0,2+z1+z3]+6 PolyGamma[0,2+z1+z3]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,2+z1+z3]))))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32)}}],MBint[(2^z3 x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4] (x Gamma[2-z4] (x Gamma[3-z4] Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] (-3+6 EulerGamma-4 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z4]+4 PolyGamma[0,4-z4]-4 PolyGamma[0,-1+2 d0c-z1-z3-z4]-4 PolyGamma[0,z1+z3+z4])+2 Gamma[4-z4] Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] (-1+3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,3-z4]-2 PolyGamma[0,-2+2 d0c-z1-z3-z4]-2 PolyGamma[0,1+z1+z3+z4]))+Gamma[3-z4] Gamma[4-z4] Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,1-z4]+2 PolyGamma[0,2-z4]-2 PolyGamma[0,-3+2 d0c-z1-z3-z4]-2 PolyGamma[0,2+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[2-z4] Gamma[3-z4] Gamma[4-z4]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64)}}],MBint[1/(2 Gamma[4+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (3+8 Log[x]-2 PolyGamma[0,1-z5]+4 PolyGamma[0,z5]+4 PolyGamma[0,1+z5]-6 PolyGamma[0,4+z5]),{{eps->0,delta->0,d0c->3},{z5->-(63/64)}}],MBint[(2^(1-z1) Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] Gamma[2-z1+z5])/(Gamma[2+z5] Gamma[4+z5]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z5->-(63/64)}}],MBint[(2^(1+z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[z1+z3] Gamma[1-z5] Gamma[-z1-z3-z5] Gamma[z5]^2 Gamma[2+z3+z5] Gamma[1+z1+z3+z5])/(Gamma[2+z5] Gamma[4+z1+z3+z5]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z5->-(63/64)}}],MBint[(2^z3 x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[-z4] Gamma[1-z5] Gamma[z4-z5] Gamma[z5]^2 Gamma[2+z3+z5] Gamma[1-z4+z5] (2 x^2 Gamma[-1+2 d0c-z1-z3-z4] Gamma[z1+z3+z4] Gamma[2-z4+z5] Gamma[3-z4+z5]+(2 x Gamma[-2+2 d0c-z1-z3-z4] Gamma[1+z1+z3+z4] Gamma[2-z4+z5]+Gamma[-3+2 d0c-z1-z3-z4] Gamma[2+z1+z3+z4] Gamma[3-z4+z5]) Gamma[4-z4+z5]))/(Gamma[-1+2 d0c] Gamma[2+z5] Gamma[2-z4+z5] Gamma[3-z4+z5] Gamma[4-z4+z5]),{{eps->0,delta->0,d0c->3},{z1->-(5/24),z3->-(3/32),z4->-(3/64),z5->-(63/64)}}]}

Icp1[x_,5,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic5a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,5,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic5a12[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic6a1m1[x_]:={MBint[1/6 (7 \[Pi]^2 Log[x]-16 Log[x]^3-3 PolyGamma[2,1]),{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (2 EulerGamma-4 Log[x]+PolyGamma[0,1-z1]-4 PolyGamma[0,z1]+5 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/32)}}],MBint[1/Gamma[1-z2]Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] (-2^(-z1-z2) Gamma[-1-z1-z2] Gamma[z1+z2]+(x^(-z1-z2) (Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (-1+2 EulerGamma-Log[2 x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,1-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,z1+z2])+2/x Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (2 EulerGamma-Log[2 x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,1+z2]-3 PolyGamma[0,1+z1+z2])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4)}}],MBint[-(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-1+z3] Gamma[-z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^3)/(2 Gamma[1+z5])),{{eps->0,delta->0,d0c->3},{z5->-(1/8)}}]}
mbp2Ic6a1m1[x_]:={MBint[-((1273 \[Pi]^4)/1440)-7/3 \[Pi]^2 Log[x]^2+(8 Log[x]^4)/3+2 Log[x] PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[1/12 Gamma[-z1] Gamma[z1]^2 (12 Gamma[-z1]^2 Gamma[1+z1]+Gamma[1-z1] (18 EulerGamma^2-5 \[Pi]^2-96 EulerGamma Log[x]+96 Log[x]^2+90 PolyGamma[0,z1]^2+108 EulerGamma PolyGamma[0,1+z1]-240 Log[x] PolyGamma[0,1+z1]+144 PolyGamma[0,1+z1]^2+12 PolyGamma[0,1-z1] (EulerGamma-4 Log[x]-3 PolyGamma[0,z1]+4 PolyGamma[0,1+z1])-12 PolyGamma[0,z1] (7 EulerGamma-16 Log[x]+19 PolyGamma[0,1+z1])+42 PolyGamma[1,z1]-24 PolyGamma[1,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/32)}}],MBint[1/3 2^(-1-z2) Gamma[-z1] Gamma[-z2] ((3 2^(1-z1) Gamma[1-z1] Gamma[z1] Gamma[-z1-z2] Gamma[z1+z2]^3)/Gamma[-1+z1+z2]+3 2^(1-z1) (-((Gamma[1-z1] Gamma[z1] Gamma[-z1-z2] Gamma[z1+z2]^3)/Gamma[-1+z1+z2])+(Gamma[-z1] Gamma[1+z1]^2 Gamma[-1-z1-z2] Gamma[1+z1+z2]^2)/Gamma[2+z1]-1/Gamma[1-z2]Gamma[1+z1] Gamma[-1-z1-z2] Gamma[-z2] Gamma[1+z2] Gamma[z1+z2] (3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]+2 PolyGamma[0,-1-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2]))+(x^(-1-z1-z2) Gamma[1+z1] (6 x^(1+z2) Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[-1-z2] Gamma[1-z2] Gamma[2-z2] Gamma[1+z2]^2+2^z2 (-6 x Gamma[1-z2]^2 Gamma[-1+2 d0c-z1-z2] Gamma[z2] Gamma[z1+z2]+Gamma[2-z2] Gamma[-z2] Gamma[1+z2] (x Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (-12 EulerGamma+12 EulerGamma^2-\[Pi]^2+3 Log[2]^2-4 EulerGamma Log[8]+Log[64]+6 Log[x]-12 EulerGamma Log[x]+Log[64] Log[x]+3 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2-6 PolyGamma[0,1-z2]+12 EulerGamma PolyGamma[0,1-z2]-2 Log[8] PolyGamma[0,1-z2]-6 Log[x] PolyGamma[0,1-z2]+3 PolyGamma[0,1-z2]^2+6 PolyGamma[0,-1+2 d0c-z1-z2]-12 EulerGamma PolyGamma[0,-1+2 d0c-z1-z2]+Log[64] PolyGamma[0,-1+2 d0c-z1-z2]+6 Log[x] PolyGamma[0,-1+2 d0c-z1-z2]-6 PolyGamma[0,1-z2] PolyGamma[0,-1+2 d0c-z1-z2]+3 PolyGamma[0,-1+2 d0c-z1-z2]^2+6 PolyGamma[0,1+z2]-12 EulerGamma PolyGamma[0,1+z2]+Log[64] PolyGamma[0,1+z2]+6 Log[x] PolyGamma[0,1+z2]-6 PolyGamma[0,1-z2] PolyGamma[0,1+z2]+6 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+4 PolyGamma[0,1+z1] (-3+6 EulerGamma-Log[8]-3 Log[x]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-3 PolyGamma[0,1+z2]-9 PolyGamma[0,z1+z2])+8 PolyGamma[0,-1+2 d0c] (-3+6 EulerGamma-Log[8]-3 Log[x]+6 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-3 PolyGamma[0,1+z2]-9 PolyGamma[0,z1+z2])+18 PolyGamma[0,z1+z2]-36 EulerGamma PolyGamma[0,z1+z2]+18 Log[2] PolyGamma[0,z1+z2]+18 Log[x] PolyGamma[0,z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,z1+z2]+18 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,z1+z2]+18 PolyGamma[0,1+z2] PolyGamma[0,z1+z2]+27 PolyGamma[0,z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-3 PolyGamma[1,1-z2]+3 PolyGamma[1,-1+2 d0c-z1-z2]+3 PolyGamma[1,1+z2]+27 PolyGamma[1,z1+z2])+2 Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (12 EulerGamma^2-\[Pi]^2+3 Log[2]^2-4 EulerGamma Log[8]-12 EulerGamma Log[x]+Log[64] Log[x]+3 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2+12 EulerGamma PolyGamma[0,1-z2]-2 Log[8] PolyGamma[0,1-z2]-6 Log[x] PolyGamma[0,1-z2]+3 PolyGamma[0,1-z2]^2-12 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]+Log[64] PolyGamma[0,-2+2 d0c-z1-z2]+6 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-6 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+3 PolyGamma[0,-2+2 d0c-z1-z2]^2-12 EulerGamma PolyGamma[0,1+z2]+Log[64] PolyGamma[0,1+z2]+6 Log[x] PolyGamma[0,1+z2]-6 PolyGamma[0,1-z2] PolyGamma[0,1+z2]+6 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+4 PolyGamma[0,1+z1] (6 EulerGamma-Log[8]-3 Log[x]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-2+2 d0c-z1-z2]-3 PolyGamma[0,1+z2]-9 PolyGamma[0,1+z1+z2])+8 PolyGamma[0,-1+2 d0c] (6 EulerGamma-Log[8]-3 Log[x]+6 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-2+2 d0c-z1-z2]-3 PolyGamma[0,1+z2]-9 PolyGamma[0,1+z1+z2])-36 EulerGamma PolyGamma[0,1+z1+z2]+18 Log[2] PolyGamma[0,1+z1+z2]+18 Log[x] PolyGamma[0,1+z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+18 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+18 PolyGamma[0,1+z2] PolyGamma[0,1+z1+z2]+27 PolyGamma[0,1+z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-3 PolyGamma[1,1-z2]+3 PolyGamma[1,-2+2 d0c-z1-z2]+3 PolyGamma[1,1+z2]+27 PolyGamma[1,1+z1+z2])))))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2])),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4)}}],MBint[-(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[z1+z2+z3] (Gamma[1-z2] (-Gamma[-1-z3] Gamma[1-z3]^2 Gamma[1-z2-z3]^2 Gamma[-1+z3] Gamma[z2+z3]+Gamma[-z2-z3] Gamma[2-z2-z3] Gamma[-z3]^3 Gamma[z3] Gamma[1+z2+z3])+Gamma[-z2] Gamma[1+z2] Gamma[-1-z3] Gamma[1-z2-z3] Gamma[2-z2-z3] Gamma[-1+z3] Gamma[-z3] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2-z3]-2 PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-1-z3] Gamma[1-z2-z3] Gamma[2-z2-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8)}}],MBint[-(1/(2 Gamma[1+z5]))Gamma[1-z5] Gamma[-z5] Gamma[z5]^3 (2 EulerGamma-4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+PolyGamma[0,1+z5]),{{eps->0,delta->0,d0c->3},{z5->-(1/8)}}],MBint[1/Gamma[1+z1+z5]Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[z1+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/32),z5->-(1/8)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[-z2+z5] Gamma[-1-z1-z2+z5])/(Gamma[-1+z5] Gamma[1-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z5->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[-z2+z5] Gamma[-1+z3+z5])/(Gamma[-1+2 d0c] Gamma[-1+z5] Gamma[1-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8),z5->-(1/8)}}]}

Icp1[x_,6,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic6a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,6,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic6a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic6a10[x_]:={MBint[-((7 \[Pi]^2)/12)+2 Log[x]-4 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/(2 Gamma[2+z5])),{{eps->0,delta->0,d0c->3},{z5->-(1/96)}}],MBint[1/3 Gamma[-z1] Gamma[z1] Gamma[1+z1] (-((3 Gamma[-z1] Gamma[1+z1])/Gamma[2+z1])+(3 2^-z1 x^-z1 (x^z1 Gamma[-1+2 d0c] Gamma[-z1]+2^z1 Gamma[-1+2 d0c-z1] (2+2 EulerGamma-Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(5/18)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2] Gamma[z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(5/18),z2->-(5/12)}}],MBint[1/Gamma[-1+2 d0c] 2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[z3] Gamma[z1+z3],{{eps->0,delta->0,d0c->3},{z1->-(5/18),z3->-(5/144)}}]}
mbp2Ic6a10[x_]:={MBint[1/12 (16-7 \[Pi]^2+28 \[Pi]^2 Log[x]-48 Log[x]^2+64 Log[x]^3-46 PolyGamma[2,1]+4 PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/(2 Gamma[2+z5]))Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (2 EulerGamma-4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+PolyGamma[0,2+z5]),{{eps->0,delta->0,d0c->3},{z5->-(1/96)}}],MBint[1/3 Gamma[-z1] Gamma[z1] Gamma[1+z1] (1/Gamma[2+z1]3 Gamma[-z1] Gamma[1+z1] (-3 EulerGamma+4 Log[x]-2 PolyGamma[0,-z1]+2 PolyGamma[0,z1]+PolyGamma[0,1+z1]-4 PolyGamma[0,2+z1])+(2^(1-z1) x^-z1 (x^z1 Gamma[-1+2 d0c] Gamma[-z1] (3+3 EulerGamma+Log[8]-6 Log[x]+3 PolyGamma[0,-z1]-3 PolyGamma[0,z1]+3 PolyGamma[0,1+z1])+2^z1 Gamma[-1+2 d0c-z1] (6+6 EulerGamma+3 EulerGamma^2-\[Pi]^2-Log[8]-EulerGamma Log[8]-6 Log[x]-6 EulerGamma Log[x]+Log[8] Log[x]+3 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,-1+2 d0c-z1]^2-6 PolyGamma[0,z1]-6 EulerGamma PolyGamma[0,z1]+Log[8] PolyGamma[0,z1]+6 Log[x] PolyGamma[0,z1]+3 PolyGamma[0,z1]^2+PolyGamma[0,-1+2 d0c-z1] (-6-6 EulerGamma+Log[8]+6 Log[x]+6 PolyGamma[0,z1]-6 PolyGamma[0,1+z1])+6 PolyGamma[0,1+z1]+6 EulerGamma PolyGamma[0,1+z1]-Log[8] PolyGamma[0,1+z1]-6 Log[x] PolyGamma[0,1+z1]-6 PolyGamma[0,z1] PolyGamma[0,1+z1]+3 PolyGamma[0,1+z1]^2+2 PolyGamma[0,-1+2 d0c] (6+6 EulerGamma-Log[8]-6 Log[x]-6 PolyGamma[0,-1+2 d0c-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,-1+2 d0c-z1]+3 PolyGamma[1,z1]+3 PolyGamma[1,1+z1])))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(5/18)}}],MBint[1/Gamma[2+z1+z5]Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z1-z5] Gamma[z5]^2 Gamma[1+z1+z5],{{eps->0,delta->0,d0c->3},{z1->-(5/18),z5->-(1/96)}}],MBint[(2^(-z1-z2) x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-z2] Gamma[z2] (2^z1 x^z2 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2-z2] Gamma[z2]+Gamma[z1+z2] (x^(z1+z2) Gamma[-1+2 d0c] Gamma[-z1] Gamma[2-z2]-2^(z1+z2) Gamma[-1+2 d0c-z1-z2] (2 EulerGamma-Log[2 x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+PolyGamma[0,2-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,z2]-3 PolyGamma[0,z1+z2]))))/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(5/18),z2->-(5/12)}}],MBint[1/Gamma[2-z2+z5] 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1-z5] Gamma[z2-z5] Gamma[z5] Gamma[1-z2+z5] Gamma[-z1-z2+z5],{{eps->0,delta->0,d0c->3},{z1->-(5/18),z2->-(5/12),z5->-(1/96)}}],MBint[1/Gamma[-1+2 d0c] 2^(1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[z3] Gamma[z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(5/18),z3->-(5/144)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] (Gamma[1-z2] Gamma[z2] Gamma[2-z2-z3]+Gamma[1-z2-z3] Gamma[-z3] Gamma[1+z3]) Gamma[z2+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[2-z2-z3]),{{eps->0,delta->0,d0c->3},{z1->-(5/18),z2->-(5/12),z3->-(5/144)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[z2-z5] Gamma[z5] Gamma[1-z2+z5] Gamma[z3+z5])/(Gamma[-1+2 d0c] Gamma[2-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(5/18),z2->-(5/12),z3->-(5/144),z5->-(1/96)}}]}

Icp1[x_,6,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic6a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,6,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic6a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic6a11[x_]:={MBint[1/24 (-9-7 \[Pi]^2+36 Log[x]-48 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/6 Gamma[-z1] Gamma[z1] Gamma[1+z1] ((6 Gamma[-1-z1] Gamma[2+z1])/Gamma[3+z1]+3 2^-z1 Gamma[1-z1] (3+3 EulerGamma+Log[2]-4 Log[x]+2 PolyGamma[0,1-z1]-PolyGamma[0,z1]+2 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (3+3 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,z1+z3])+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (2+3 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,1+z1+z3])),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[1/Gamma[3-z2] 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[1-z1-z2] Gamma[-1+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[3-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2+z5])/(2 Gamma[3+z5])),{{eps->0,delta->0,d0c->3},{z5->-(3/2)}}]}
mbp2Ic6a11[x_]:={MBint[1/48 (44-21 \[Pi]^2+8 (9+7 \[Pi]^2) Log[x]-144 Log[x]^2+128 Log[x]^3-88 PolyGamma[2,1]-4 PolyGamma[2,2]+8 PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/6 Gamma[-z1] Gamma[z1] Gamma[1+z1] (-((6 x^-z1 Gamma[-1+2 d0c-z1] (-1+Log[2]))/Gamma[-1+2 d0c])+(6 (-Gamma[-z1] Gamma[1+z1] Gamma[3+z1]+Gamma[-1-z1] Gamma[2+z1]^2 (3 EulerGamma-4 Log[x]+2 PolyGamma[0,-1-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,2+z1]+4 PolyGamma[0,3+z1])))/(Gamma[2+z1] Gamma[3+z1])+2^(1-z1) (3 Gamma[-z1]+Gamma[1-z1] (9+12 EulerGamma+6 EulerGamma^2-\[Pi]^2+Log[64]+EulerGamma Log[64]-18 Log[x]-18 EulerGamma Log[x]-6 Log[2] Log[x]+12 Log[x]^2+3 PolyGamma[0,1-z1]^2+9 PolyGamma[0,1+z1]+9 EulerGamma PolyGamma[0,1+z1]+Log[8] PolyGamma[0,1+z1]-12 Log[x] PolyGamma[0,1+z1]+3 PolyGamma[0,1+z1]^2-3 PolyGamma[0,z1] (2+2 EulerGamma-2 Log[x]+PolyGamma[0,1+z1])+PolyGamma[0,1-z1] (9+9 EulerGamma+Log[8]-12 Log[x]-3 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])+3 PolyGamma[1,1-z1]+3 PolyGamma[1,1+z1]))),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] (2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z3] Gamma[1+z1+z3] (6+9 EulerGamma+6 EulerGamma^2-\[Pi]^2-9 Log[x]-12 EulerGamma Log[x]+6 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-9 PolyGamma[0,-2+2 d0c-z1-z3]-12 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+12 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+6 PolyGamma[0,-2+2 d0c-z1-z3]^2+3 PolyGamma[0,1+z3]+3 EulerGamma PolyGamma[0,1+z3]-3 Log[x] PolyGamma[0,1+z3]-3 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (2+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (2+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,1+z1+z3])-3 PolyGamma[0,1+z1+z3]-6 EulerGamma PolyGamma[0,1+z1+z3]+6 Log[x] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]-3 PolyGamma[0,1+z3] PolyGamma[0,1+z1+z3]-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,-2+2 d0c-z1-z3])+x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (3 Gamma[z3]+Gamma[1+z3] (9+12 EulerGamma+6 EulerGamma^2-\[Pi]^2-12 Log[x]-12 EulerGamma Log[x]+6 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-12 PolyGamma[0,-1+2 d0c-z1-z3]-12 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+12 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+6 PolyGamma[0,-1+2 d0c-z1-z3]^2+3 PolyGamma[0,1+z3]+3 EulerGamma PolyGamma[0,1+z3]-3 Log[x] PolyGamma[0,1+z3]-3 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (3+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,z1+z3])+6 PolyGamma[0,-1+2 d0c] (3+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]-PolyGamma[0,z1+z3])-6 PolyGamma[0,z1+z3]-6 EulerGamma PolyGamma[0,z1+z3]+6 Log[x] PolyGamma[0,z1+z3]+6 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]-3 PolyGamma[0,1+z3] PolyGamma[0,z1+z3]-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,-1+2 d0c-z1-z3]))))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(-z1-z2) x^-z1 Gamma[-z1] Gamma[1+z1] (2^z1 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2+z1] Gamma[1-z2] Gamma[2-z2] Gamma[3-z2] Gamma[-z1-z2] Gamma[-1+z2]^2+x^z1 Gamma[-1+2 d0c] Gamma[1-z1-z2] Gamma[-z2] (Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-1+z1+z2]^2+Gamma[2+z1] Gamma[2-z2] Gamma[-z1-z2] Gamma[-1+z2] Gamma[z1+z2] (3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,2-z2]+2 PolyGamma[0,3-z2]+2 PolyGamma[0,1-z1-z2]-2 PolyGamma[0,z1+z2]))))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[3-z2] Gamma[-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[1+z3] Gamma[z1+z2+z3] (Gamma[3-z2] Gamma[-1-z3]^2 Gamma[1-z2-z3] Gamma[2+z3] Gamma[z2+z3]+Gamma[2-z2] Gamma[-1+z2] Gamma[2-z2-z3] Gamma[-z3] Gamma[z3] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,2-z2]+2 PolyGamma[0,3-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2-z3]-2 PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[3-z2] Gamma[2-z2-z3] Gamma[z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-(1/(2 Gamma[3+z5]))Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2+z5] (2 EulerGamma-4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+PolyGamma[0,3+z5]),{{eps->0,delta->0,d0c->3},{z5->-(3/2)}}],MBint[(Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-1-z1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2+z1+z5])/(Gamma[-1-z5] Gamma[3+z1+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z5->-(3/2)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1-z5] Gamma[-1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2-z2+z5] Gamma[1-z1-z2+z5])/(Gamma[-1-z5] Gamma[1+z5] Gamma[3-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z5->-(3/2)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[-1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2-z2+z5] Gamma[1+z3+z5])/(Gamma[-1+2 d0c] Gamma[-1-z5] Gamma[1+z5] Gamma[3-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16),z5->-(3/2)}}]}

Icp1[x_,6,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic6a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,6,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic6a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic6a12[x_]:={MBint[1/72 (-27-14 \[Pi]^2+88 Log[x]-96 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/9 Gamma[-z1] Gamma[z1] Gamma[1+z1] (-((18 Gamma[-2-z1] Gamma[3+z1])/Gamma[4+z1])+2^-z1 Gamma[2-z1] (8+9 EulerGamma+Log[8]-12 Log[x]+6 PolyGamma[0,2-z1]-3 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-1+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] (2 x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (8+9 EulerGamma-9 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-9 PolyGamma[0,-1+2 d0c-z1-z3]+3 PolyGamma[0,2+z3]-3 PolyGamma[0,z1+z3])+9 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (3+6 EulerGamma-6 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-6 PolyGamma[0,-2+2 d0c-z1-z3]+2 PolyGamma[0,2+z3]-2 PolyGamma[0,1+z1+z3])+2 Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (1+3 EulerGamma-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,2+z1+z3]))))/(9 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[-(1/Gamma[4-z2]) 2^(1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-2+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[-(2^(1+z3) x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[4-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3+z5])/(2 Gamma[4+z5])),{{eps->0,delta->0,d0c->3},{z5->-(5/2)}}]}
mbp2Ic6a12[x_]:={MBint[(3/2+(7 \[Pi]^2)/9) Log[x]-(22 Log[x]^2)/9+(16 Log[x]^3)/9+1/1944(950-693 \[Pi]^2-2376 PolyGamma[2,1]-108 PolyGamma[2,3]+216 PolyGamma[2,4]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/108 Gamma[-z1] Gamma[z1] Gamma[1+z1] (-((27 x^-z1 Gamma[-1+2 d0c-z1] (-1+Log[4]))/Gamma[-1+2 d0c])-(54 ((-2 Gamma[-1-z1] Gamma[2+z1]^2+Gamma[-z1] Gamma[1+z1] Gamma[3+z1]) Gamma[4+z1]+4 Gamma[-2-z1] Gamma[2+z1] Gamma[3+z1]^2 (3 EulerGamma-4 Log[x]+2 PolyGamma[0,-2-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,3+z1]+4 PolyGamma[0,4+z1])))/(Gamma[2+z1] Gamma[3+z1] Gamma[4+z1])+2^-z1 (54 Gamma[-z1]+54 Gamma[1-z1] (2+EulerGamma-Log[2]+PolyGamma[0,z1])+Gamma[2-z1] (199+270 EulerGamma+144 EulerGamma^2-24 \[Pi]^2+114 Log[2]+144 EulerGamma Log[2]-384 Log[x]-432 EulerGamma Log[x]-144 Log[2] Log[x]+288 Log[x]^2+72 PolyGamma[0,2-z1]^2+192 PolyGamma[0,1+z1]+216 EulerGamma PolyGamma[0,1+z1]+72 Log[2] PolyGamma[0,1+z1]-288 Log[x] PolyGamma[0,1+z1]+72 PolyGamma[0,1+z1]^2+24 PolyGamma[0,2-z1] (8+9 EulerGamma+Log[8]-12 Log[x]-3 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])-6 PolyGamma[0,z1] (19+24 EulerGamma-24 Log[x]+12 PolyGamma[0,1+z1])+72 PolyGamma[1,2-z1]+72 PolyGamma[1,1+z1]))),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-2+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] (36 (2 Gamma[-3+2 d0c-z1-z3] Gamma[2+z3] Gamma[2+z1+z3] (3+6 EulerGamma+6 EulerGamma^2-\[Pi]^2-6 Log[x]-12 EulerGamma Log[x]+6 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-6 PolyGamma[0,-3+2 d0c-z1-z3]-12 EulerGamma PolyGamma[0,-3+2 d0c-z1-z3]+12 Log[x] PolyGamma[0,-3+2 d0c-z1-z3]+6 PolyGamma[0,-3+2 d0c-z1-z3]^2+3 PolyGamma[0,2+z3]+3 EulerGamma PolyGamma[0,2+z3]-3 Log[x] PolyGamma[0,2+z3]-3 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (1+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,2+z1+z3])+6 PolyGamma[0,-1+2 d0c] (1+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z3]-PolyGamma[0,2+z1+z3])-6 EulerGamma PolyGamma[0,2+z1+z3]+6 Log[x] PolyGamma[0,2+z1+z3]+6 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]-3 PolyGamma[0,2+z3] PolyGamma[0,2+z1+z3]-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,-3+2 d0c-z1-z3])+x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (3 Gamma[1+z3] (1+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]+PolyGamma[0,1+z1+z3])+Gamma[2+z3] (9+15 EulerGamma+12 EulerGamma^2-2 \[Pi]^2-15 Log[x]-24 EulerGamma Log[x]+12 Log[x]^2+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,1+z1]^2-15 PolyGamma[0,-2+2 d0c-z1-z3]-24 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+24 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]+12 PolyGamma[0,-2+2 d0c-z1-z3]^2+6 PolyGamma[0,2+z3]+6 EulerGamma PolyGamma[0,2+z3]-6 Log[x] PolyGamma[0,2+z3]-6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (3+6 EulerGamma-6 Log[x]-6 PolyGamma[0,-2+2 d0c-z1-z3]+2 PolyGamma[0,2+z3]-2 PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (3+6 EulerGamma-6 Log[x]+4 PolyGamma[0,1+z1]-6 PolyGamma[0,-2+2 d0c-z1-z3]+2 PolyGamma[0,2+z3]-2 PolyGamma[0,1+z1+z3])-3 PolyGamma[0,1+z1+z3]-12 EulerGamma PolyGamma[0,1+z1+z3]+12 Log[x] PolyGamma[0,1+z1+z3]+12 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]-6 PolyGamma[0,2+z3] PolyGamma[0,1+z1+z3]-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,1+z1]+12 PolyGamma[1,-2+2 d0c-z1-z3])))+x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (54 Gamma[z3]+54 Gamma[1+z3] (2+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]+PolyGamma[0,z1+z3])+Gamma[2+z3] (199+270 EulerGamma+144 EulerGamma^2-24 \[Pi]^2-270 Log[x]-288 EulerGamma Log[x]+144 Log[x]^2+288 PolyGamma[0,-1+2 d0c]^2+72 PolyGamma[0,1+z1]^2-270 PolyGamma[0,-1+2 d0c-z1-z3]-288 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+288 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]+144 PolyGamma[0,-1+2 d0c-z1-z3]^2+78 PolyGamma[0,2+z3]+72 EulerGamma PolyGamma[0,2+z3]-72 Log[x] PolyGamma[0,2+z3]-72 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,2+z3]+24 PolyGamma[0,1+z1] (8+9 EulerGamma-9 Log[x]-9 PolyGamma[0,-1+2 d0c-z1-z3]+3 PolyGamma[0,2+z3]-3 PolyGamma[0,z1+z3])+48 PolyGamma[0,-1+2 d0c] (8+9 EulerGamma-9 Log[x]+6 PolyGamma[0,1+z1]-9 PolyGamma[0,-1+2 d0c-z1-z3]+3 PolyGamma[0,2+z3]-3 PolyGamma[0,z1+z3])-114 PolyGamma[0,z1+z3]-144 EulerGamma PolyGamma[0,z1+z3]+144 Log[x] PolyGamma[0,z1+z3]+144 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]-72 PolyGamma[0,2+z3] PolyGamma[0,z1+z3]-288 PolyGamma[1,-1+2 d0c]+72 PolyGamma[1,1+z1]+144 PolyGamma[1,-1+2 d0c-z1-z3]))))/(27 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(-z1-z2) x^-z1 Gamma[-z1] Gamma[1+z1] (2^z1 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2+z1] Gamma[2-z2] Gamma[3-z2]^2 Gamma[4-z2] Gamma[-z1-z2] Gamma[-2+z2]^2+x^z1 Gamma[-1+2 d0c] Gamma[-z2] (Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[4-z2] Gamma[2-z1-z2] Gamma[3-z1-z2] Gamma[-2+z1+z2]^2+Gamma[2+z1] Gamma[-z1-z2] Gamma[z1+z2] (Gamma[2-z2] Gamma[4-z2] Gamma[1-z1-z2] Gamma[-1+z2]-2 Gamma[3-z2]^2 Gamma[2-z1-z2] Gamma[-2+z2] (3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,3-z2]+2 PolyGamma[0,4-z2]+2 PolyGamma[0,2-z1-z2]-2 PolyGamma[0,z1+z2])))))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[3-z2] Gamma[4-z2] Gamma[-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[z1+z2+z3] (Gamma[2-z2] Gamma[4-z2] Gamma[-1+z2] Gamma[2-z2-z3] Gamma[-z3] Gamma[z3] Gamma[1+z3]+Gamma[3-z2] Gamma[2+z3] (Gamma[4-z2] Gamma[-2-z3]^2 Gamma[1-z2-z3] Gamma[3+z3] Gamma[z2+z3]+2 Gamma[3-z2] Gamma[-2+z2] Gamma[2-z2-z3] Gamma[-z3] Gamma[z3] (-3 EulerGamma+2 Log[x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+z1]+PolyGamma[0,3-z2]-2 PolyGamma[0,4-z2]+2 PolyGamma[0,-1+2 d0c-z1-z2-z3]+2 PolyGamma[0,z1+z2+z3]))))/(Gamma[-1+2 d0c] Gamma[3-z2] Gamma[4-z2] Gamma[2-z2-z3] Gamma[z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-(1/(2 Gamma[4+z5]))Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3+z5] (2 EulerGamma-4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+PolyGamma[0,4+z5]),{{eps->0,delta->0,d0c->3},{z5->-(5/2)}}],MBint[(Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-2-z1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3+z1+z5])/(Gamma[-2-z5] Gamma[4+z1+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z5->-(5/2)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1-z5] Gamma[-2+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3-z2+z5] Gamma[2-z1-z2+z5])/(Gamma[-2-z5] Gamma[2+z5] Gamma[4-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z5->-(5/2)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[-2+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3-z2+z5] Gamma[2+z3+z5])/(Gamma[-1+2 d0c] Gamma[-2-z5] Gamma[2+z5] Gamma[4-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16),z5->-(5/2)}}]}

Icp1[x_,6,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic6a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,6,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic6a12[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic7a1m1[x_]:={MBint[1/Gamma[1-z2]Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] (2^(-z1-z2) Gamma[-1-z1-z2] Gamma[z1+z2]+(x^(-z1-z2) Gamma[-1+2 d0c-z1-z2] Gamma[z1+z2] (1+4 EulerGamma+Log[2]-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,z1+z2]))/Gamma[-1+2 d0c]+(2 x^(-1-z1-z2) Gamma[-2+2 d0c-z1-z2] Gamma[1+z1+z2] (4 EulerGamma+Log[2]-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,1+z1+z2]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2]^2 Gamma[1+z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-1+z3] Gamma[-z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^3)/(2 Gamma[1+z5])),{{eps->0,delta->0,d0c->3},{z5->-(7/128)}}],MBint[1/24 (26 \[Pi]^2 Log[x]-32 Log[x]^3-9 PolyGamma[2,1]),{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[1-z1] Gamma[-z1] Gamma[z1]^2 (4 EulerGamma-4 Log[x]+3 PolyGamma[0,1-z1]-6 PolyGamma[0,z1]+7 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/32)}}]}
mbp2Ic7a1m1[x_]:={MBint[1/6 Gamma[-z1] Gamma[1+z1] Gamma[-z2] (-(6 x^(-z1-z2) Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[2-z2])+1/Gamma[2+z1]3 2^(1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z2] Gamma[1+z1+z2]^2+1/Gamma[1-z2]3 2^(1-z1-z2) Gamma[-1-z1-z2] Gamma[-z2] Gamma[1+z2] Gamma[z1+z2] (3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]+2 PolyGamma[0,-1-z1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z1+z2])+(x^(-z1-z2) Gamma[-1+2 d0c-z1-z2] Gamma[-z2] Gamma[1+z2] Gamma[z1+z2] (24 EulerGamma+48 EulerGamma^2-\[Pi]^2+24 EulerGamma Log[2]+3 Log[2]^2+Log[64]-18 Log[x]-72 EulerGamma Log[x]-18 Log[2] Log[x]+27 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2+18 PolyGamma[0,1-z2]+72 EulerGamma PolyGamma[0,1-z2]+18 Log[2] PolyGamma[0,1-z2]-54 Log[x] PolyGamma[0,1-z2]+27 PolyGamma[0,1-z2]^2-18 PolyGamma[0,-1+2 d0c-z1-z2]-72 EulerGamma PolyGamma[0,-1+2 d0c-z1-z2]-18 Log[2] PolyGamma[0,-1+2 d0c-z1-z2]+54 Log[x] PolyGamma[0,-1+2 d0c-z1-z2]-54 PolyGamma[0,1-z2] PolyGamma[0,-1+2 d0c-z1-z2]+27 PolyGamma[0,-1+2 d0c-z1-z2]^2-12 PolyGamma[0,-z2]-48 EulerGamma PolyGamma[0,-z2]-12 Log[2] PolyGamma[0,-z2]+36 Log[x] PolyGamma[0,-z2]-36 PolyGamma[0,1-z2] PolyGamma[0,-z2]+36 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,-z2]+12 PolyGamma[0,-z2]^2+6 PolyGamma[0,1+z2]+24 EulerGamma PolyGamma[0,1+z2]+Log[64] PolyGamma[0,1+z2]-18 Log[x] PolyGamma[0,1+z2]+18 PolyGamma[0,1-z2] PolyGamma[0,1+z2]-18 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,1+z2]-12 PolyGamma[0,-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+12 PolyGamma[0,1+z1] (1+4 EulerGamma+Log[2]-3 Log[x]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,z1+z2])+24 PolyGamma[0,-1+2 d0c] (1+4 EulerGamma+Log[2]-3 Log[x]+2 PolyGamma[0,1+z1]+3 PolyGamma[0,1-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]-2 PolyGamma[0,-z2]+PolyGamma[0,1+z2]-PolyGamma[0,z1+z2])-6 PolyGamma[0,z1+z2]-24 EulerGamma PolyGamma[0,z1+z2]-6 Log[2] PolyGamma[0,z1+z2]+18 Log[x] PolyGamma[0,z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,z1+z2]+18 PolyGamma[0,-1+2 d0c-z1-z2] PolyGamma[0,z1+z2]+12 PolyGamma[0,-z2] PolyGamma[0,z1+z2]-6 PolyGamma[0,1+z2] PolyGamma[0,z1+z2]+3 PolyGamma[0,z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-27 PolyGamma[1,1-z2]+27 PolyGamma[1,-1+2 d0c-z1-z2]+12 PolyGamma[1,-z2]+3 PolyGamma[1,1+z2]+3 PolyGamma[1,z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2])+(2^(1-z2) x^(-1-z1-z2) Gamma[1+z2] (3 x^(1+z2) Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[-1-z2] Gamma[1-z2] Gamma[1+z2]+2^z2 Gamma[-2+2 d0c-z1-z2] Gamma[-z2] Gamma[1+z1+z2] (48 EulerGamma^2-\[Pi]^2+3 Log[2]^2+8 EulerGamma Log[8]-72 EulerGamma Log[x]-18 Log[2] Log[x]+27 Log[x]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+z1]^2+72 EulerGamma PolyGamma[0,1-z2]+18 Log[2] PolyGamma[0,1-z2]-54 Log[x] PolyGamma[0,1-z2]+27 PolyGamma[0,1-z2]^2-72 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]-18 Log[2] PolyGamma[0,-2+2 d0c-z1-z2]+54 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-54 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+27 PolyGamma[0,-2+2 d0c-z1-z2]^2-48 EulerGamma PolyGamma[0,-z2]-4 Log[8] PolyGamma[0,-z2]+36 Log[x] PolyGamma[0,-z2]-36 PolyGamma[0,1-z2] PolyGamma[0,-z2]+36 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,-z2]+12 PolyGamma[0,-z2]^2+24 EulerGamma PolyGamma[0,1+z2]+Log[64] PolyGamma[0,1+z2]-18 Log[x] PolyGamma[0,1+z2]+18 PolyGamma[0,1-z2] PolyGamma[0,1+z2]-18 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z2]-12 PolyGamma[0,-z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+4 PolyGamma[0,1+z1] (12 EulerGamma+Log[8]-9 Log[x]+9 PolyGamma[0,1-z2]-9 PolyGamma[0,-2+2 d0c-z1-z2]-6 PolyGamma[0,-z2]+3 PolyGamma[0,1+z2]-3 PolyGamma[0,1+z1+z2])+8 PolyGamma[0,-1+2 d0c] (12 EulerGamma+Log[8]-9 Log[x]+6 PolyGamma[0,1+z1]+9 PolyGamma[0,1-z2]-9 PolyGamma[0,-2+2 d0c-z1-z2]-6 PolyGamma[0,-z2]+3 PolyGamma[0,1+z2]-3 PolyGamma[0,1+z1+z2])-24 EulerGamma PolyGamma[0,1+z1+z2]-2 Log[8] PolyGamma[0,1+z1+z2]+18 Log[x] PolyGamma[0,1+z1+z2]-18 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]+18 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+12 PolyGamma[0,-z2] PolyGamma[0,1+z1+z2]-6 PolyGamma[0,1+z2] PolyGamma[0,1+z1+z2]+3 PolyGamma[0,1+z1+z2]^2-48 PolyGamma[1,-1+2 d0c]+12 PolyGamma[1,1+z1]-27 PolyGamma[1,1-z2]+27 PolyGamma[1,-2+2 d0c-z1-z2]+12 PolyGamma[1,-z2]+3 PolyGamma[1,1+z2]+3 PolyGamma[1,1+z1+z2])))/(Gamma[-1+2 d0c] Gamma[1-z2])),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[z1+z2+z3] (Gamma[1-z2] (Gamma[-1-z3] Gamma[1-z3]^2 Gamma[1-z2-z3]^2 Gamma[-1+z3] Gamma[z2+z3]-Gamma[-z2-z3] Gamma[2-z2-z3] Gamma[-z3]^3 Gamma[z3] Gamma[1+z2+z3])+Gamma[-z2] Gamma[1+z2] Gamma[-1-z3] Gamma[1-z2-z3] Gamma[2-z2-z3] Gamma[-1+z3] Gamma[-z3] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2-z3]-2 PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-1-z3] Gamma[1-z2-z3] Gamma[2-z2-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8)}}],MBint[1/(2 Gamma[1+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^3 (4 Log[x]-PolyGamma[0,1-z5]+4 PolyGamma[0,z5]-3 PolyGamma[0,1+z5]),{{eps->0,delta->0,d0c->3},{z5->-(7/128)}}],MBint[-((4129 \[Pi]^4)/2880)-13/6 \[Pi]^2 Log[x]^2+(4 Log[x]^4)/3+3/2 Log[x] PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[1/12 Gamma[-z1] Gamma[z1]^2 (12 Gamma[-z1]^2 Gamma[1+z1]+Gamma[1-z1] (90 EulerGamma^2-5 \[Pi]^2-192 EulerGamma Log[x]+96 Log[x]^2+48 PolyGamma[0,1-z1]^2+210 PolyGamma[0,z1]^2+324 EulerGamma PolyGamma[0,1+z1]-336 Log[x] PolyGamma[0,1+z1]+288 PolyGamma[0,1+z1]^2+12 PolyGamma[0,1-z1] (11 EulerGamma-12 Log[x]-17 PolyGamma[0,z1]+20 PolyGamma[0,1+z1])-12 PolyGamma[0,z1] (23 EulerGamma-24 Log[x]+41 PolyGamma[0,1+z1])+48 PolyGamma[1,1-z1]+114 PolyGamma[1,z1]-120 PolyGamma[1,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/32)}}],MBint[1/Gamma[1+z1+z5]Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[z1+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/32),z5->-(7/128)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[-z2+z5] Gamma[-1-z1-z2+z5])/(Gamma[-1+z5] Gamma[1-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z5->-(7/128)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[-z2+z5] Gamma[-1+z3+z5])/(Gamma[-1+2 d0c] Gamma[-1+z5] Gamma[1-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8),z5->-(7/128)}}]}

Icp1[x_,7,-1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic7a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,7,-1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic7a1m1[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic7a10[x_]:={MBint[-(9/2)-(7 \[Pi]^2)/12+6 Log[x]-4 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[Gamma[-z1] Gamma[z1] Gamma[1+z1] (-2^-z1 Gamma[-z1]+(Gamma[-z1] Gamma[1+z1])/Gamma[2+z1]+(x^-z1 Gamma[-1+2 d0c-z1] (2+2 EulerGamma+Log[2]-2 Log[x]+4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/32)}}],MBint[-(1/Gamma[-1+2 d0c]) 2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[z3] Gamma[z1+z3],{{eps->0,delta->0,d0c->3},{z1->-(1/32),z3->-(1/8)}}],MBint[(x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2] Gamma[z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5])/(2 Gamma[2+z5])),{{eps->0,delta->0,d0c->3},{z5->-(141/128)}}]}
mbp2Ic7a10[x_]:={MBint[1/12 (-88-21 \[Pi]^2+4 (54+7 \[Pi]^2) Log[x]-144 Log[x]^2+64 Log[x]^3-47 PolyGamma[2,1]-19 PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/3 Gamma[-z1] Gamma[z1] (3 Gamma[-1-z1]^2 Gamma[1+z1] Gamma[2+z1]-3 Gamma[1-z1] Gamma[z1] (-1+EulerGamma+PolyGamma[0,1-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])-3 2^(1-z1) Gamma[-z1] Gamma[1+z1] (1+EulerGamma+Log[2]-2 Log[x]+PolyGamma[0,-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+1/Gamma[2+z1]3 Gamma[-z1] Gamma[1+z1]^2 (3 EulerGamma-4 Log[x]+2 PolyGamma[0,-z1]-2 PolyGamma[0,z1]-PolyGamma[0,1+z1]+4 PolyGamma[0,2+z1])+(2 x^-z1 Gamma[-1+2 d0c-z1] Gamma[1+z1] (6+6 EulerGamma+3 EulerGamma^2-\[Pi]^2+Log[8]+EulerGamma Log[8]-6 Log[x]-6 EulerGamma Log[x]-Log[8] Log[x]+3 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,-1+2 d0c-z1]^2-6 PolyGamma[0,z1]-6 EulerGamma PolyGamma[0,z1]-Log[8] PolyGamma[0,z1]+6 Log[x] PolyGamma[0,z1]+3 PolyGamma[0,z1]^2+6 PolyGamma[0,1+z1]+6 EulerGamma PolyGamma[0,1+z1]+Log[8] PolyGamma[0,1+z1]-6 Log[x] PolyGamma[0,1+z1]-6 PolyGamma[0,z1] PolyGamma[0,1+z1]+3 PolyGamma[0,1+z1]^2-PolyGamma[0,-1+2 d0c-z1] (6+6 EulerGamma+Log[8]-6 Log[x]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])+PolyGamma[0,-1+2 d0c] (12+12 EulerGamma+Log[64]-12 Log[x]-12 PolyGamma[0,-1+2 d0c-z1]-12 PolyGamma[0,z1]+12 PolyGamma[0,1+z1])-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,-1+2 d0c-z1]+3 PolyGamma[1,z1]+3 PolyGamma[1,1+z1]))/Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/32)}}],MBint[-(1/Gamma[-1+2 d0c]) 2^(1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[z3] Gamma[z1+z3] (1+EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z3->-(1/8)}}],MBint[(2^(-z1-z2) x^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] (2^z1 x^z2 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2+z1] Gamma[1-z2]^2 Gamma[2-z2] Gamma[z2]^2+Gamma[z1+z2] (x^(z1+z2) Gamma[-1+2 d0c] Gamma[-z1] Gamma[1+z1] Gamma[1-z2] Gamma[2-z2] Gamma[1-z1-z2] Gamma[z1+z2]+Gamma[2+z1] (-x^(z1+z2) Gamma[-1+2 d0c] Gamma[2-z2] Gamma[-1-z1-z2] Gamma[-z2] Gamma[1+z2]+2^(z1+z2) Gamma[1-z2]^2 Gamma[-1+2 d0c-z1-z2] Gamma[z2] (4 EulerGamma+Log[2]-3 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-2 PolyGamma[0,1-z2]+3 PolyGamma[0,2-z2]-3 PolyGamma[0,-1+2 d0c-z1-z2]+PolyGamma[0,z2]-PolyGamma[0,z1+z2])))))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[1-z2] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4)}}],MBint[-(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] (Gamma[-z2] Gamma[1+z2] Gamma[1-z2-z3] Gamma[2-z2-z3] Gamma[-1+z3]+Gamma[1-z2] (-Gamma[1-z2-z3]^2 Gamma[-z3] Gamma[1+z3] Gamma[z2+z3]+Gamma[-1-z3] Gamma[-z2-z3] Gamma[2-z2-z3] Gamma[2+z3] Gamma[1+z2+z3])) Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z2-z3] Gamma[2-z2-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8)}}],MBint[1/(2 Gamma[2+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[1+z5] (4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+2 PolyGamma[0,1+z5]-3 PolyGamma[0,2+z5]),{{eps->0,delta->0,d0c->3},{z5->-(141/128)}}],MBint[1/Gamma[2+z1+z5]Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-z1-z5] Gamma[z5]^2 Gamma[1+z1+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/32),z5->-(141/128)}}],MBint[1/Gamma[2-z2+z5] 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1-z5] Gamma[z2-z5] Gamma[z5] Gamma[1-z2+z5] Gamma[-z1-z2+z5],{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z5->-(141/128)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[z2-z5] Gamma[z5] Gamma[1-z2+z5] Gamma[z3+z5])/(Gamma[-1+2 d0c] Gamma[2-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(1/4),z3->-(1/8),z5->-(141/128)}}]}

Icp1[x_,7,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic7a10[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,7,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic7a10[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic7a11[x_]:={MBint[1/24 (-39-5 \[Pi]^2+60 Log[x]-48 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/2 Gamma[-z1] Gamma[z1] Gamma[1+z1] (-((2 Gamma[-1-z1] Gamma[2+z1])/Gamma[3+z1])+2^-z1 Gamma[1-z1] (1+EulerGamma+Log[8]-4 Log[x]+2 PolyGamma[0,1-z1]-3 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[1+z3] (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (1+EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,z1+z3])+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (2+EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,1+z1+z3])),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[-(1/Gamma[3-z2]) 2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[1-z1-z2] Gamma[-1+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[-(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z2] Gamma[-1+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[3-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2+z5])/(2 Gamma[3+z5])),{{eps->0,delta->0,d0c->3},{z5->-(57/32)}}]}
mbp2Ic7a11[x_]:={MBint[1/48 (-76-35 \[Pi]^2+8 (39+5 \[Pi]^2) Log[x]-240 Log[x]^2+128 Log[x]^3-100 PolyGamma[2,1]+8 PolyGamma[2,2]-40 PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/6 Gamma[-z1] Gamma[z1] (6 Gamma[-2-z1]^2 Gamma[2+z1] Gamma[3+z1]-(6 x^-z1 Gamma[-1+2 d0c-z1] Gamma[1+z1] (-1+Log[2]))/Gamma[-1+2 d0c]-(6 Gamma[1+z1] (Gamma[-z1] Gamma[1+z1] Gamma[3+z1]+Gamma[-1-z1] Gamma[2+z1]^2 (3 EulerGamma-4 Log[x]+2 PolyGamma[0,-1-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,2+z1]+4 PolyGamma[0,3+z1])))/(Gamma[2+z1] Gamma[3+z1])+2^(1-z1) Gamma[1+z1] (3 Gamma[-z1]+Gamma[1-z1] (3-\[Pi]^2+6 Log[2]^2+Log[64]+EulerGamma Log[64]-6 Log[x]-6 EulerGamma Log[x]-18 Log[2] Log[x]+12 Log[x]^2+3 PolyGamma[0,1-z1]^2+6 PolyGamma[0,z1]^2+3 PolyGamma[0,1+z1]+3 EulerGamma PolyGamma[0,1+z1]+9 Log[2] PolyGamma[0,1+z1]-12 Log[x] PolyGamma[0,1+z1]+3 PolyGamma[0,1+z1]^2+3 PolyGamma[0,1-z1] (1+EulerGamma+Log[8]-4 Log[x]-3 PolyGamma[0,z1]+2 PolyGamma[0,1+z1])-3 PolyGamma[0,z1] (2+2 EulerGamma+Log[16]-6 Log[x]+3 PolyGamma[0,1+z1])+3 PolyGamma[1,1-z1]+6 PolyGamma[1,z1]+3 PolyGamma[1,1+z1]))),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] (x Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (3 Gamma[z3]+Gamma[1+z3] (3-\[Pi]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-3 PolyGamma[0,1+z3]-3 EulerGamma PolyGamma[0,1+z3]+3 Log[x] PolyGamma[0,1+z3]+3 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (1+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,z1+z3])+6 PolyGamma[0,-1+2 d0c] (1+EulerGamma-Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,z1+z3])-6 PolyGamma[0,z1+z3]-6 EulerGamma PolyGamma[0,z1+z3]+6 Log[x] PolyGamma[0,z1+z3]+6 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+3 PolyGamma[0,1+z3] PolyGamma[0,z1+z3]+6 PolyGamma[0,z1+z3]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,z1+z3]))+2 Gamma[-2+2 d0c-z1-z3] Gamma[1+z3] Gamma[1+z1+z3] (6+3 EulerGamma-\[Pi]^2-3 Log[x]+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-3 PolyGamma[0,-2+2 d0c-z1-z3]-3 PolyGamma[0,1+z3]-3 EulerGamma PolyGamma[0,1+z3]+3 Log[x] PolyGamma[0,1+z3]+3 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z3]+3 PolyGamma[0,1+z1] (2+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (2+EulerGamma-Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z3]-3 PolyGamma[0,1+z1+z3])-9 PolyGamma[0,1+z1+z3]-6 EulerGamma PolyGamma[0,1+z1+z3]+6 Log[x] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+3 PolyGamma[0,1+z3] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,1+z1+z3]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,1+z1+z3])))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(-z1-z2) x^-z1 Gamma[-z1] Gamma[1+z1] (2^z1 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2+z1] Gamma[1-z2] Gamma[2-z2] Gamma[3-z2] Gamma[-z1-z2] Gamma[-1+z2]^2+x^z1 Gamma[-1+2 d0c] Gamma[1-z1-z2] Gamma[-z2] (Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-1+z1+z2]^2-Gamma[2+z1] Gamma[2-z2] Gamma[-z1-z2] Gamma[-1+z2] Gamma[z1+z2] (3 EulerGamma+Log[4]-4 Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,2-z2]+2 PolyGamma[0,3-z2]+2 PolyGamma[0,1-z1-z2]-2 PolyGamma[0,z1+z2]))))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[3-z2] Gamma[-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[1+z3] Gamma[z1+z2+z3] (Gamma[3-z2] Gamma[-1-z3]^2 Gamma[1-z2-z3] Gamma[2+z3] Gamma[z2+z3]+Gamma[2-z2] Gamma[-1+z2] Gamma[2-z2-z3] Gamma[-z3] Gamma[z3] (-3 EulerGamma+2 Log[x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+z1]+PolyGamma[0,2-z2]-2 PolyGamma[0,3-z2]+2 PolyGamma[0,-1+2 d0c-z1-z2-z3]+2 PolyGamma[0,z1+z2+z3])))/(Gamma[-1+2 d0c] Gamma[3-z2] Gamma[2-z2-z3] Gamma[z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[1/(2 Gamma[3+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2+z5] (4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+2 PolyGamma[0,2+z5]-3 PolyGamma[0,3+z5]),{{eps->0,delta->0,d0c->3},{z5->-(57/32)}}],MBint[(Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-1-z1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2+z1+z5])/(Gamma[-1-z5] Gamma[3+z1+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z5->-(57/32)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1-z5] Gamma[-1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2-z2+z5] Gamma[1-z1-z2+z5])/(Gamma[-1-z5] Gamma[1+z5] Gamma[3-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z5->-(57/32)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[-1+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[2-z2+z5] Gamma[1+z3+z5])/(Gamma[-1+2 d0c] Gamma[-1-z5] Gamma[1+z5] Gamma[3-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16),z5->-(57/32)}}]}

Icp1[x_,7,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic7a11[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,7,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic7a11[y],{y-> x,d0c-> d0}]],2],True,0]

(**)

mbp1Ic7a12[x_]:={MBint[1/216 (-239-30 \[Pi]^2+360 Log[x]-288 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/(9 Gamma[4+z1]) 2^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] (9 2^(1+z1) Gamma[-2-z1] Gamma[3+z1]+Gamma[2-z1] Gamma[4+z1] (5+3 EulerGamma+Log[512]-12 Log[x]+6 PolyGamma[0,2-z1]-9 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-1+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] Gamma[2+z3] (2 x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (5+3 EulerGamma-3 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,2+z3]-9 PolyGamma[0,z1+z3])+9 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (5+2 EulerGamma-2 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+z1]-2 PolyGamma[0,-2+2 d0c-z1-z3]-2 PolyGamma[0,2+z3]-6 PolyGamma[0,1+z1+z3])+2 Gamma[-3+2 d0c-z1-z3] Gamma[2+z1+z3] (3+EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,2+z1+z3]))))/(9 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[1/Gamma[4-z2] 2^(1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[2-z1-z2] Gamma[-2+z2] Gamma[-z2] Gamma[z1+z2],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^(1+z3) x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[-2+z2] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z2+z3])/(Gamma[-1+2 d0c] Gamma[4-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[-((Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3+z5])/(2 Gamma[4+z5])),{{eps->0,delta->0,d0c->3},{z5->-(89/32)}}]}
mbp2Ic7a12[x_]:={MBint[1/1944(-1591-1035 \[Pi]^2+36 (239+30 \[Pi]^2) Log[x]-6480 Log[x]^2+3456 Log[x]^3-2700 PolyGamma[2,1]+216 PolyGamma[2,3]-1080 PolyGamma[2,4]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/108 Gamma[-z1] Gamma[z1] (108 Gamma[-3-z1]^2 Gamma[3+z1] Gamma[4+z1]-(27 x^-z1 Gamma[-1+2 d0c-z1] Gamma[1+z1] (-1+Log[4]))/Gamma[-1+2 d0c]+(54 Gamma[1+z1] ((2 Gamma[-1-z1] Gamma[2+z1]^2-Gamma[-z1] Gamma[1+z1] Gamma[3+z1]) Gamma[4+z1]+4 Gamma[-2-z1] Gamma[2+z1] Gamma[3+z1]^2 (3 EulerGamma-4 Log[x]+2 PolyGamma[0,-2-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]-3 PolyGamma[0,3+z1]+4 PolyGamma[0,4+z1])))/(Gamma[2+z1] Gamma[3+z1] Gamma[4+z1])+2^-z1 Gamma[1+z1] (54 Gamma[-z1]+54 Gamma[1-z1] (2+EulerGamma-Log[2]+PolyGamma[0,z1])+Gamma[2-z1] (121+42 EulerGamma-24 \[Pi]^2+198 Log[2]+144 EulerGamma Log[2]+144 Log[2]^2-240 Log[x]-144 EulerGamma Log[x]-432 Log[2] Log[x]+288 Log[x]^2+72 PolyGamma[0,2-z1]^2+144 PolyGamma[0,z1]^2+120 PolyGamma[0,1+z1]+72 EulerGamma PolyGamma[0,1+z1]+216 Log[2] PolyGamma[0,1+z1]-288 Log[x] PolyGamma[0,1+z1]+72 PolyGamma[0,1+z1]^2+24 PolyGamma[0,2-z1] (5+3 EulerGamma+Log[512]-12 Log[x]-9 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])-18 PolyGamma[0,z1] (11+8 EulerGamma+16 Log[2]-24 Log[x]+12 PolyGamma[0,1+z1])+72 PolyGamma[1,2-z1]+144 PolyGamma[1,z1]+72 PolyGamma[1,1+z1]))),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-2+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z3] (x^2 Gamma[-1+2 d0c-z1-z3] Gamma[z1+z3] (54 Gamma[z3]+54 Gamma[1+z3] (2+EulerGamma-Log[x]-PolyGamma[0,-1+2 d0c-z1-z3]+PolyGamma[0,1+z3]+PolyGamma[0,z1+z3])+Gamma[2+z3] (121+42 EulerGamma-24 \[Pi]^2-42 Log[x]+288 PolyGamma[0,-1+2 d0c]^2+72 PolyGamma[0,1+z1]^2-42 PolyGamma[0,-1+2 d0c-z1-z3]-78 PolyGamma[0,2+z3]-72 EulerGamma PolyGamma[0,2+z3]+72 Log[x] PolyGamma[0,2+z3]+72 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,2+z3]+24 PolyGamma[0,1+z1] (5+3 EulerGamma-3 Log[x]-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,2+z3]-9 PolyGamma[0,z1+z3])+48 PolyGamma[0,-1+2 d0c] (5+3 EulerGamma-3 Log[x]+6 PolyGamma[0,1+z1]-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,2+z3]-9 PolyGamma[0,z1+z3])-198 PolyGamma[0,z1+z3]-144 EulerGamma PolyGamma[0,z1+z3]+144 Log[x] PolyGamma[0,z1+z3]+144 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+72 PolyGamma[0,2+z3] PolyGamma[0,z1+z3]+144 PolyGamma[0,z1+z3]^2-288 PolyGamma[1,-1+2 d0c]+72 PolyGamma[1,1+z1]+144 PolyGamma[1,z1+z3]))+36 (x Gamma[-2+2 d0c-z1-z3] Gamma[1+z1+z3] (3 Gamma[1+z3] (1+EulerGamma-Log[x]-PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z3]+PolyGamma[0,1+z1+z3])+Gamma[2+z3] (15+9 EulerGamma-2 \[Pi]^2-9 Log[x]+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,1+z1]^2-9 PolyGamma[0,-2+2 d0c-z1-z3]-6 PolyGamma[0,2+z3]-6 EulerGamma PolyGamma[0,2+z3]+6 Log[x] PolyGamma[0,2+z3]+6 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (5+2 EulerGamma-2 Log[x]-2 PolyGamma[0,-2+2 d0c-z1-z3]-2 PolyGamma[0,2+z3]-6 PolyGamma[0,1+z1+z3])+6 PolyGamma[0,-1+2 d0c] (5+2 EulerGamma-2 Log[x]+4 PolyGamma[0,1+z1]-2 PolyGamma[0,-2+2 d0c-z1-z3]-2 PolyGamma[0,2+z3]-6 PolyGamma[0,1+z1+z3])-21 PolyGamma[0,1+z1+z3]-12 EulerGamma PolyGamma[0,1+z1+z3]+12 Log[x] PolyGamma[0,1+z1+z3]+12 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,2+z3] PolyGamma[0,1+z1+z3]+12 PolyGamma[0,1+z1+z3]^2-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,1+z1]+12 PolyGamma[1,1+z1+z3]))+2 Gamma[-3+2 d0c-z1-z3] Gamma[2+z3] Gamma[2+z1+z3] (9+6 EulerGamma-\[Pi]^2-6 Log[x]+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2-6 PolyGamma[0,-3+2 d0c-z1-z3]-3 PolyGamma[0,2+z3]-3 EulerGamma PolyGamma[0,2+z3]+3 Log[x] PolyGamma[0,2+z3]+3 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z3]+3 PolyGamma[0,1+z1] (3+EulerGamma-Log[x]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,2+z1+z3])+6 PolyGamma[0,-1+2 d0c] (3+EulerGamma-Log[x]+2 PolyGamma[0,1+z1]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z3]-3 PolyGamma[0,2+z1+z3])-12 PolyGamma[0,2+z1+z3]-6 EulerGamma PolyGamma[0,2+z1+z3]+6 Log[x] PolyGamma[0,2+z1+z3]+6 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]+3 PolyGamma[0,2+z3] PolyGamma[0,2+z1+z3]+6 PolyGamma[0,2+z1+z3]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]+6 PolyGamma[1,2+z1+z3]))))/(27 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(-z1-z2) x^-z1 Gamma[-z1] Gamma[1+z1] (2^z1 Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[2+z1] Gamma[2-z2] Gamma[3-z2]^2 Gamma[4-z2] Gamma[-z1-z2] Gamma[-2+z2]^2+x^z1 Gamma[-1+2 d0c] Gamma[-z2] (Gamma[-z1] Gamma[1+z1] Gamma[3-z2] Gamma[4-z2] Gamma[2-z1-z2] Gamma[3-z1-z2] Gamma[-2+z1+z2]^2+Gamma[2+z1] Gamma[-z1-z2] Gamma[z1+z2] (Gamma[2-z2] Gamma[4-z2] Gamma[1-z1-z2] Gamma[-1+z2]+Gamma[3-z2]^2 Gamma[2-z1-z2] Gamma[-2+z2] (6 EulerGamma+Log[16]-8 Log[x]+4 PolyGamma[0,1+z1]-2 PolyGamma[0,3-z2]+4 PolyGamma[0,4-z2]+4 PolyGamma[0,2-z1-z2]-4 PolyGamma[0,z1+z2])))))/(Gamma[-1+2 d0c] Gamma[2+z1] Gamma[3-z2] Gamma[4-z2] Gamma[-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[z1+z2+z3] (Gamma[2-z2] Gamma[4-z2] Gamma[-1+z2] Gamma[2-z2-z3] Gamma[-z3] Gamma[z3] Gamma[1+z3]+Gamma[3-z2] Gamma[2+z3] (Gamma[4-z2] Gamma[-2-z3]^2 Gamma[1-z2-z3] Gamma[3+z3] Gamma[z2+z3]+2 Gamma[3-z2] Gamma[-2+z2] Gamma[2-z2-z3] Gamma[-z3] Gamma[z3] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-PolyGamma[0,3-z2]+2 PolyGamma[0,4-z2]-2 PolyGamma[0,-1+2 d0c-z1-z2-z3]-2 PolyGamma[0,z1+z2+z3]))))/(Gamma[-1+2 d0c] Gamma[3-z2] Gamma[4-z2] Gamma[2-z2-z3] Gamma[z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16)}}],MBint[1/(2 Gamma[4+z5])Gamma[1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3+z5] (4 Log[x]-PolyGamma[0,1-z5]+2 PolyGamma[0,z5]+2 PolyGamma[0,3+z5]-3 PolyGamma[0,4+z5]),{{eps->0,delta->0,d0c->3},{z5->-(89/32)}}],MBint[(Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z5] Gamma[-2-z1-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3+z1+z5])/(Gamma[-2-z5] Gamma[4+z1+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z5->-(89/32)}}],MBint[(2^(-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[z1+z2] Gamma[1-z5] Gamma[-2+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3-z2+z5] Gamma[2-z1-z2+z5])/(Gamma[-2-z5] Gamma[2+z5] Gamma[4-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z5->-(89/32)}}],MBint[(2^z3 x^(-z1-z2-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z2] Gamma[-1+2 d0c-z1-z2-z3] Gamma[-z3] Gamma[z1+z2+z3] Gamma[1-z5] Gamma[-2+z2-z5] Gamma[-z5] Gamma[z5]^2 Gamma[3-z2+z5] Gamma[2+z3+z5])/(Gamma[-1+2 d0c] Gamma[-2-z5] Gamma[2+z5] Gamma[4-z2+z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z2->-(1/8),z3->-(1/16),z5->-(89/32)}}]}

Icp1[x_,7,2,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ic7a12[y],{y-> x,d0c-> d0}]],2],True,0]
Icp2[x_,7,2,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ic7a12[y],{y-> x,d0c-> d0}]],2],True,0]


(*Final expression for Ic integrals*)

Ic[x_,i_,k_,d0_,p_]:={Limit[Ican[y,i,k,d0,p],y->x],0}+Icp1[x,i,k,d0,p]+Icp2[x,i,k,d0,p]


(*J[x,kappa,d0,pole order] soft integrals*)

Fsa1[x_, d0_]:= Pi^2/6 - 2*HarmonicNumber[d0]^2 - 2*HarmonicNumber[d0, 2] + 
               2*HarmonicNumber[d0]*Log[x] + PolyLog[2, 1 - x^(-1)]

vSa1[d0_]:= {0, -Zeta[2] + HarmonicNumber[d0, 2]}
Sa1[d0_, i_]:= Part[vSa1[d0], i + 1]

Jan[x_,kappa_,d0_,p_]:= Which[p==0,0,True,Coefficient[-1/(1 + 3*delta[kappa, 1])*1/eps^2 + 
                       ((Log[x] - 2*HarmonicNumber[d0, 1])/(1 + delta[kappa, 1]))*1/eps,1/eps^p]] + 
                       Which[p==0,Sa1[d0, kappa] + Fsa1[x, d0],True,0]

(*Numerical parts for J integrals*)

mbp1Is0a1[x_]:={MBint[1/6 (-8 EulerGamma^3-4 EulerGamma \[Pi]^2+12 EulerGamma^2 Log[x]+2 \[Pi]^2 Log[x]-6 EulerGamma Log[x]^2+Log[x]^3+12 (-2 EulerGamma+Log[x]) PolyGamma[0,1+d0s]^2-8 PolyGamma[0,1+d0s]^3+12 (2 EulerGamma-Log[x]) PolyGamma[1,1+d0s]+PolyGamma[0,1+d0s] (-4 (6 EulerGamma^2+\[Pi]^2)+24 EulerGamma Log[x]-6 Log[x]^2+24 PolyGamma[1,1+d0s])+2 PolyGamma[2,1]-8 PolyGamma[2,1+d0s]),{{eps->0,d0s->3},{}}],MBint[-x^(1+z) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 (EulerGamma+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]),{{eps->0,d0s->3},{z->-(1/2)}}]}
mbp2Is0a1[x_]:={MBint[-(4/3) (2 EulerGamma-Log[x]) PolyGamma[0,1+d0s]^3-2/3 PolyGamma[0,1+d0s]^4+(4 EulerGamma^2+(2 \[Pi]^2)/3-4 EulerGamma Log[x]+Log[x]^2) PolyGamma[1,1+d0s]-2 PolyGamma[1,1+d0s]^2+PolyGamma[0,1+d0s]^2 (-4 EulerGamma^2-(2 \[Pi]^2)/3+4 EulerGamma Log[x]-Log[x]^2+4 PolyGamma[1,1+d0s])-1/3 PolyGamma[0,1+d0s] (8 EulerGamma^3+4 EulerGamma \[Pi]^2-12 EulerGamma^2 Log[x]-2 \[Pi]^2 Log[x]+6 EulerGamma Log[x]^2-Log[x]^3+12 (-2 EulerGamma+Log[x]) PolyGamma[1,1+d0s]-2 PolyGamma[2,1]+8 PolyGamma[2,1+d0s])+1/120 (-80 EulerGamma^4-80 EulerGamma^2 \[Pi]^2-8 \[Pi]^4+160 EulerGamma^3 Log[x]+80 EulerGamma \[Pi]^2 Log[x]-120 EulerGamma^2 Log[x]^2-20 \[Pi]^2 Log[x]^2+40 EulerGamma Log[x]^3-5 Log[x]^4+80 EulerGamma PolyGamma[2,1]-40 Log[x] PolyGamma[2,1]-160 (2 EulerGamma-Log[x]) PolyGamma[2,1+d0s]+80 PolyGamma[3,1+d0s]),{{eps->0,d0s->3},{}}],MBint[-(1/12) x^(1+z) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 (6 EulerGamma^2+\[Pi]^2+24 PolyGamma[0,1+d0s]^2+24 PolyGamma[0,1+d0s] (EulerGamma-PolyGamma[0,-1-z])-12 EulerGamma PolyGamma[0,-1-z]+6 PolyGamma[0,-1-z]^2-24 PolyGamma[1,1+d0s]+6 PolyGamma[1,-1-z]),{{eps->0,d0s->3},{z->-(1/2)}}]}

(**)

Jp1[x_,0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Is0a1[y],{y-> x,d0s-> d0}]],2],True,0]
Jp2[x_,0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Is0a1[y],{y-> x,d0s-> d0}]],2],True,0]

mbp1Is1a1[x_]:={MBint[1/6 (-16 EulerGamma^3-8 EulerGamma \[Pi]^2+24 EulerGamma^2 Log[x]+4 \[Pi]^2 Log[x]-12 EulerGamma Log[x]^2+2 Log[x]^3+24 (-2 EulerGamma+Log[x]) PolyGamma[0,1+d0s]^2-16 PolyGamma[0,1+d0s]^3-4 PolyGamma[0,1+d0s] (12 EulerGamma^2+2 \[Pi]^2-12 EulerGamma Log[x]+3 Log[x]^2-6 PolyGamma[1,1+d0s])+12 (2 EulerGamma-Log[x]) PolyGamma[1,1+d0s]-2 PolyGamma[2,1]-7 PolyGamma[2,1+d0s]),{{eps->0,d0s->3},{}}],MBint[-x^(1+z) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 (3 EulerGamma+Log[x]+4 PolyGamma[0,1+d0s]-3 PolyGamma[0,-1-z]+2 PolyGamma[0,1+z]),{{eps->0,d0s->3},{z->-(1/4)}}]}
mbp2Is1a1[x_]:={MBint[1/30 (-80 EulerGamma^4-80 EulerGamma^2 \[Pi]^2-9 \[Pi]^4+160 EulerGamma^3 Log[x]+80 EulerGamma \[Pi]^2 Log[x]-120 EulerGamma^2 Log[x]^2-20 \[Pi]^2 Log[x]^2+40 EulerGamma Log[x]^3-5 Log[x]^4-160 (2 EulerGamma-Log[x]) PolyGamma[0,1+d0s]^3-80 PolyGamma[0,1+d0s]^4-40 PolyGamma[0,1+d0s]^2 (2 (6 EulerGamma^2+\[Pi]^2)-12 EulerGamma Log[x]+3 Log[x]^2-6 PolyGamma[1,1+d0s])+20 (2 (6 EulerGamma^2+\[Pi]^2)-12 EulerGamma Log[x]+3 Log[x]^2) PolyGamma[1,1+d0s]-60 PolyGamma[1,1+d0s]^2-40 EulerGamma PolyGamma[2,1]+20 Log[x] PolyGamma[2,1]-140 EulerGamma PolyGamma[2,1+d0s]+70 Log[x] PolyGamma[2,1+d0s]-20 PolyGamma[0,1+d0s] (12 (-2 EulerGamma+Log[x]) PolyGamma[1,1+d0s]+2 (8 EulerGamma^3+4 EulerGamma \[Pi]^2-2 (6 EulerGamma^2+\[Pi]^2) Log[x]+6 EulerGamma Log[x]^2-Log[x]^3+PolyGamma[2,1])+7 PolyGamma[2,1+d0s])+25 PolyGamma[3,1+d0s]),{{eps->0,d0s->3},{}}],MBint[-(1/12) x^(1+z) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 (54 EulerGamma^2-\[Pi]^2+36 EulerGamma Log[x]+6 Log[x]^2+96 PolyGamma[0,1+d0s]^2+54 PolyGamma[0,-1-z]^2+72 EulerGamma PolyGamma[0,1+z]+24 Log[x] PolyGamma[0,1+z]+24 PolyGamma[0,1+z]^2-36 PolyGamma[0,-1-z] (3 EulerGamma+Log[x]+2 PolyGamma[0,1+z])+48 PolyGamma[0,1+d0s] (3 EulerGamma+Log[x]-3 PolyGamma[0,-1-z]+2 PolyGamma[0,1+z])-48 PolyGamma[1,1+d0s]+54 PolyGamma[1,-1-z]+12 PolyGamma[1,1+z]),{{eps->0,d0s->3},{z->-(1/4)}}]}

Jp1[x_,1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Is1a1[y],{y-> x,d0s-> d0}]],2],True,0]
Jp2[x_,1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Is1a1[y],{y-> x,d0s-> d0}]],2],True,0]

(*Final expression for J integrals*)

J[x_,kappa_,d0_,p_]:={Limit[Jan[y,kappa,d0,p],y->x],0}+Jp1[x,kappa,d0,p]+Jp2[x,kappa,d0,p]


(*K[kappa,d0,pole order] soft-collinear integrals*)

Fcsa1[d0_]:= 2/d0 - Pi^2/6 + 2*HarmonicNumber[d0]^2 + 2*HarmonicNumber[d0, 2]

vCSa1[d0_]:= {0, 3/2*Zeta[2] - HarmonicNumber[d0, 2]}
CSa1[d0_,kappa_]:= Part[vCSa1[d0], kappa + 1]

Kan[kappa_,d0_,p_]:= Which[p==0,0,True,Coefficient[1/(1 + 3*delta[kappa, 1])*1/eps^2 + 
                2*HarmonicNumber[d0, 1]/(1 + delta[kappa, 1])*1/eps,1/eps^p]] + Which[p==0,CSa1[d0, kappa] + 
                Fcsa1[d0],True,0]

(*Numerical parts for K integrals*)

mbp1Ics0a1:={MBint[1/(3 Gamma[1+d0s])Gamma[d0s] (12-8 d0s+12 EulerGamma+4 d0s EulerGamma^3+d0s EulerGamma \[Pi]^2+12 d0s EulerGamma PolyGamma[0,1+d0s]^2+4 d0s PolyGamma[0,1+d0s]^3-12 d0s EulerGamma PolyGamma[1,1+d0s]+PolyGamma[0,1+d0s] (12+12 d0s EulerGamma^2+d0s \[Pi]^2-12 d0s PolyGamma[1,1+d0s])-5 d0s PolyGamma[2,1]+4 d0s PolyGamma[2,2]+4 d0s PolyGamma[2,1+d0s]),{{eps->0,d0s->3},{}}]}
mbp2Ics0a1:={MBint[(Gamma[d0s] (2880+2880 EulerGamma-1920 d0s EulerGamma+1440 EulerGamma^2+240 d0s EulerGamma^4+120 \[Pi]^2+120 d0s EulerGamma^2 \[Pi]^2+7 d0s \[Pi]^4+960 d0s EulerGamma PolyGamma[0,1+d0s]^3+240 d0s PolyGamma[0,1+d0s]^4-120 (12+12 d0s EulerGamma^2+d0s \[Pi]^2) PolyGamma[1,1+d0s]+720 d0s PolyGamma[1,1+d0s]^2+120 PolyGamma[0,1+d0s]^2 (12+12 d0s EulerGamma^2+d0s \[Pi]^2-12 d0s PolyGamma[1,1+d0s])-1200 d0s EulerGamma PolyGamma[2,1]+960 d0s EulerGamma PolyGamma[2,2]+960 d0s EulerGamma PolyGamma[2,1+d0s]+240 PolyGamma[0,1+d0s] (12-8 d0s+12 EulerGamma+4 d0s EulerGamma^3+d0s EulerGamma \[Pi]^2-12 d0s EulerGamma PolyGamma[1,1+d0s]-5 d0s PolyGamma[2,1]+4 d0s PolyGamma[2,2]+4 d0s PolyGamma[2,1+d0s])-240 d0s PolyGamma[3,1+d0s]))/(360 Gamma[1+d0s]),{{eps->0,d0s->3},{}}]}

Kp1[0,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ics0a1,{d0s-> d0}]],2],True,0]
Kp2[0,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ics0a1,{d0s-> d0}]],2],True,0]

(**)

mbp1Ics1a1:={MBint[(8 EulerGamma^3)/3+EulerGamma \[Pi]^2+8 EulerGamma PolyGamma[0,1+d0s]^2+8/3 PolyGamma[0,1+d0s]^3+1/Gamma[1+d0s]2 Gamma[d0s] (4+4 EulerGamma+PolyGamma[0,d0s]+3 PolyGamma[0,1+d0s])+PolyGamma[0,1+d0s] (8 EulerGamma^2+\[Pi]^2-4 PolyGamma[1,1+d0s])-4 EulerGamma PolyGamma[1,1+d0s]-23/12 PolyGamma[2,1]+7/6 PolyGamma[2,1+d0s],{{eps->0,d0s->3},{}}],MBint[(2 Gamma[1-z]^2 Gamma[-1+z] Gamma[-z] Gamma[d0s+z])/(Gamma[1+d0s] Gamma[2-z]),{{eps->0,d0s->3},{z->-(1/2)}}]}
mbp2Ics1a1:={MBint[(8 EulerGamma^4)/3+2 EulerGamma^2 \[Pi]^2+(31 \[Pi]^4)/120+32/3 EulerGamma PolyGamma[0,1+d0s]^3+8/3 PolyGamma[0,1+d0s]^4+1/Gamma[1+d0s]Gamma[d0s] (24+32 EulerGamma+16 EulerGamma^2+2 \[Pi]^2+PolyGamma[0,d0s]^2+24 (1+EulerGamma) PolyGamma[0,1+d0s]+9 PolyGamma[0,1+d0s]^2+PolyGamma[0,d0s] (8+8 EulerGamma+6 PolyGamma[0,1+d0s])+PolyGamma[1,d0s]-9 PolyGamma[1,1+d0s])+2 PolyGamma[0,1+d0s]^2 (8 EulerGamma^2+\[Pi]^2-4 PolyGamma[1,1+d0s])-(8 EulerGamma^2+\[Pi]^2) PolyGamma[1,1+d0s]+2 PolyGamma[1,1+d0s]^2-23/3 EulerGamma PolyGamma[2,1]+14/3 EulerGamma PolyGamma[2,1+d0s]+1/3 PolyGamma[0,1+d0s] (32 EulerGamma^3+12 EulerGamma \[Pi]^2-48 EulerGamma PolyGamma[1,1+d0s]-23 PolyGamma[2,1]+14 PolyGamma[2,1+d0s])-5/6 PolyGamma[3,1+d0s],{{eps->0,d0s->3},{}}],MBint[(2 Gamma[1-z]^2 Gamma[-1+z] Gamma[-z] Gamma[d0s+z] (1+3 PolyGamma[0,1+d0s]-4 PolyGamma[0,1-z]+2 PolyGamma[0,2-z]-PolyGamma[0,-1+z]))/(Gamma[1+d0s] Gamma[2-z]),{{eps->0,d0s->3},{z->-(1/2)}}]}

Kp1[1,d0_,p_]:=Which[p==-1,Take[Flatten[MBintegrate[mbp1Ics1a1,{d0s-> d0}]],2],True,0]
Kp2[1,d0_,p_]:=Which[p==-2,Take[Flatten[MBintegrate[mbp2Ics1a1,{d0s-> d0}]],2],True,0]


(*Final expression for K integrals*)

K[kappa_,d0_,p_]:={Kan[kappa,d0,p],0}+Kp1[kappa,d0,p]+Kp2[kappa,d0,p]



(*IIi[x,k,l,d0,pole order] nested collinear integrals*)

anpIc0a1a1m1m1d02[x_]:=1/eps^4(1/4)+1/eps^3(-Log[x])+1/eps^2(1/(1-x)^3(\[Pi]^2/6+(3 Log[x])/2-Log[1-x] Log[x]-PolyLog[2,x])+1/(1-x)^2(1/2-Log[x]/2)+
1/(1-x)(Log[x]/2)+(-(1/2)-\[Pi]^2/4-(3 Log[x])/2-Log[1-x] Log[x]+2 Log[x]^2-PolyLog[2,x]))+1/eps(1/(1-x)^3(\[Pi]^2/12+(EulerGamma \[Pi]^2)/6-1/6 \[Pi]^2 Log[2]+
1/6 \[Pi]^2 Log[4-4 x]-1/6 \[Pi]^2 Log[1-x]+(5 Log[x])/2+3/2 EulerGamma Log[x]-2/3 \[Pi]^2 Log[x]+3/2 Log[2] Log[x]-1/2 Log[1-x] Log[x]-
EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]-(21 Log[x]^2)/4+7/2 Log[1-x] Log[x]^2-1/2 PolyLog[2,x]-
EulerGamma PolyLog[2,x]-Log[2] PolyLog[2,x]+5 Log[x] PolyLog[2,x]+PolyLog[3,1-x]-3 PolyLog[3,x]+3 Zeta[3])+
1/(1-x)^2(1+EulerGamma/2-\[Pi]^2/12+Log[2]/2-Log[x]-3/4 EulerGamma Log[x]-1/2 Log[2] Log[x]-3/2 Log[1-x] Log[x]+
(15 Log[x]^2)/8-3/2 PolyLog[2,x])+1/(1-x)(1-EulerGamma/4+\[Pi]^2/12+2 Log[x]+1/2 Log[2] Log[x]-3/2 Log[1-x] Log[x]-
(3 Log[x]^2)/2-3/2 PolyLog[2,x])+(-2-EulerGamma/4-\[Pi]^2/12+(EulerGamma \[Pi]^2)/12-Log[2]/2+1/3 \[Pi]^2 Log[2]-
(7 Log[x])/2-3/4 EulerGamma Log[x]+\[Pi]^2 Log[x]-3/2 Log[2] Log[x]-13/4 Log[1-x] Log[x]-1/2 EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]+
(39 Log[x]^2)/8+13/4 Log[1-x] Log[x]^2-(8 Log[x]^3)/3-1/4 (13+2 EulerGamma+Log[16]-20 Log[x]) PolyLog[2,x]-PolyLog[3,1-x]-
7/2 PolyLog[3,x]-(35 Zeta[3])/4))

anpIc0a1a1m1m1d03[x_]:=1/eps^4(1/4)+1/eps^3(-Log[x])+1/eps^2(1/(1-x)^5(\[Pi]^2/6+(25 Log[x])/12-Log[1-x] Log[x]-PolyLog[2,x])+
1/(1-x)^4(13/12-(3 Log[x])/4)+1/(1-x)^3(1/24-Log[x]/6)+1/(1-x)^2(1/24+Log[x]/6)+1/(1-x)(7/24+(3 Log[x])/4)+(-(35/24)-\[Pi]^2/4-
(25 Log[x])/12-Log[1-x] Log[x]+2 Log[x]^2-PolyLog[2,x]))+1/eps(1/(1-x)^5((13 \[Pi]^2)/72+(EulerGamma \[Pi]^2)/6-1/6 \[Pi]^2 Log[2]+
1/6 \[Pi]^2 Log[4-4 x]-1/6 \[Pi]^2 Log[1-x]+(185 Log[x])/36+25/12 EulerGamma Log[x]-2/3 \[Pi]^2 Log[x]+25/12 Log[2] Log[x]-
13/12 Log[1-x] Log[x]-EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]-(175 Log[x]^2)/24+7/2 Log[1-x] Log[x]^2-
13/12 PolyLog[2,x]-EulerGamma PolyLog[2,x]-Log[2] PolyLog[2,x]+5 Log[x] PolyLog[2,x]+PolyLog[3,1-x]-3 PolyLog[3,x]+
3 Zeta[3])+1/(1-x)^4(55/18+(13 EulerGamma)/12-\[Pi]^2/8+(13 Log[2])/12-5 Log[x]-7/8 EulerGamma Log[x]-3/4 Log[2] Log[x]-
5/4 Log[1-x] Log[x]+(43 Log[x]^2)/16-5/4 PolyLog[2,x])+1/(1-x)^3(67/144-EulerGamma/12-\[Pi]^2/36+Log[2]/24+(37 Log[x])/72-
1/3 EulerGamma Log[x]-1/6 Log[2] Log[x]-5/6 Log[1-x] Log[x]+(2 Log[x]^2)/3-5/6 PolyLog[2,x])+1/(1-x)^2(37/36-
(3 EulerGamma)/16+\[Pi]^2/36+Log[2]/24+(23 Log[x])/18-1/12 EulerGamma Log[x]+1/6 Log[2] Log[x]-5/6 Log[1-x] Log[x]-
(11 Log[x]^2)/24-5/6 PolyLog[2,x])+1/(1-x)(125/72-EulerGamma/12+\[Pi]^2/8+(7 Log[2])/24+(37 Log[x])/24+
1/4 EulerGamma Log[x]+3/4 Log[2] Log[x]-5/4 Log[1-x] Log[x]-(19 Log[x]^2)/8-5/4 PolyLog[2,x])+
(-(905/144)-(35 EulerGamma)/48-(13 \[Pi]^2)/72+(EulerGamma \[Pi]^2)/12-(35 Log[2])/24+1/3 \[Pi]^2 Log[2]-
(125 Log[x])/36-25/24 EulerGamma Log[x]+\[Pi]^2 Log[x]-25/12 Log[2] Log[x]-33/8 Log[1-x] Log[x]-
1/2 EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]+(325 Log[x]^2)/48+13/4 Log[1-x] Log[x]^2-
(8 Log[x]^3)/3-1/8 (33+4 EulerGamma+Log[256]-40 Log[x]) PolyLog[2,x]-PolyLog[3,1-x]-7/2 PolyLog[3,x]-(35 Zeta[3])/4))

mbm1Ic0a1a1m1m1d02[x_]:={MBint[(x^(-1-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] (2^z6 x Gamma[1-z5-z6] Gamma[3-z4-z5-z6] Gamma[-1+z6] Gamma[z4+z5+z6]+Gamma[1-z5] Gamma[1-z6] Gamma[z6] (x Gamma[3-z4-z5-z6] Gamma[z4+z5+z6]+2 Gamma[2-z4-z5-z6] Gamma[1+z4+z5+z6])))/(Gamma[3] Gamma[1-z5] Gamma[1-z5-z6]),{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}],MBint[(x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (y Gamma[3-z4-z5] Gamma[z4+z5]+3 Gamma[2-z4-z5] Gamma[1+z4+z5]) PolyGamma[0,1+z4])/(2 Gamma[3] Gamma[1-z5]),{{},{z4->-(1/3),z5->-(1/3)}}]}
mbm1Ic0a1a1m1m1d03[x_]:={MBint[(x^(-1-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] (2^z6 x Gamma[1-z5-z6] Gamma[5-z4-z5-z6] Gamma[-1+z6] Gamma[z4+z5+z6]+Gamma[1-z5] Gamma[1-z6] Gamma[z6] (x Gamma[5-z4-z5-z6] Gamma[z4+z5+z6]+2 Gamma[4-z4-z5-z6] Gamma[1+z4+z5+z6])))/(Gamma[5] Gamma[1-z5] Gamma[1-z5-z6]),{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}],MBint[(x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x Gamma[5-z4-z5] Gamma[z4+z5]+3 Gamma[4-z4-z5] Gamma[1+z4+z5]) PolyGamma[0,1+z4])/(2 Gamma[5] Gamma[1-z5]),{{},{z4->-(1/3),z5->-(1/3)}}]}

mb0Ic0a1a1m1m1[x_]:={MBint[-(2^(-3-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[-z5] Gamma[1+z5] (-x^(1+z4+z5) Gamma[-1+2 d0c] (2^(3+z4+z5) Gamma[2+z4] Gamma[1-z5] Gamma[-z4-z5] Gamma[-z5] Gamma[z4+z5] Gamma[1+z4+z5] (6+9 EulerGamma+Log[64]-12 Log[x]+12 PolyGamma[0,1+z4]+3 PolyGamma[0,-z4-z5]-3 PolyGamma[0,-z5]+3 PolyGamma[0,z4+z5]-6 PolyGamma[0,1+z4+z5])+Gamma[1+z4] (Gamma[2+z4] (Gamma[-1-z4-z5] Gamma[-z5] Gamma[z4+z5] (48+48 EulerGamma+Log[16777216]-96 Log[x]+24 PolyGamma[0,1+z4]+96 PolyGamma[0,1-z5]-24 PolyGamma[0,-1-z4-z5]-24 PolyGamma[0,-z5]-24 PolyGamma[0,z4+z5])+Gamma[1-z5] Gamma[-2-z4-z5] Gamma[1+z4+z5] (-24+24 EulerGamma-Log[16777216]-24 PolyGamma[0,-2-z4-z5]+24 PolyGamma[0,-z5]+24 PolyGamma[0,1+z4+z5]))+2^(4+z4+z5) Gamma[1-z5] Gamma[-1-z4-z5] Gamma[-z5] Gamma[1+z4+z5] Gamma[2+z4+z5] (9 EulerGamma+Log[64]-12 Log[x]+3 PolyGamma[0,1+z4]+9 PolyGamma[0,2+z4]+3 PolyGamma[0,-1-z4-z5]-3 PolyGamma[0,-z5]+3 PolyGamma[0,1+z4+z5]-6 PolyGamma[0,2+z4+z5])))-Gamma[1+z4] Gamma[-z5] (-2^(3+z4+z5) x^(2+z4+z5) Gamma[2 d0c] Gamma[1-z5] Gamma[-1-z4-z5] Gamma[1+z4+z5] Gamma[2+z4+z5] (6+9 EulerGamma+Log[64]-12 Log[x]-6 PolyGamma[0,2 d0c]+6 PolyGamma[0,-1+2 d0c]+3 PolyGamma[0,1+z4]+9 PolyGamma[0,2+z4]+3 PolyGamma[0,-1-z4-z5]-3 PolyGamma[0,-z5]+3 PolyGamma[0,1+z4+z5]-6 PolyGamma[0,2+z4+z5])+Gamma[2+z4] (2^(1+z4+z5) x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (24 EulerGamma+12 EulerGamma^2-\[Pi]^2+3 Log[4]^2+4 Log[64]+4 EulerGamma Log[64]-36 Log[x]-36 EulerGamma Log[x]-2 Log[262144] Log[x]+27 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z4]^2+24 PolyGamma[0,1-z5]+24 EulerGamma PolyGamma[0,1-z5]+4 Log[64] PolyGamma[0,1-z5]-36 Log[x] PolyGamma[0,1-z5]+12 PolyGamma[0,1-z5]^2-12 PolyGamma[0,-1+2 d0c-z4-z5]-12 EulerGamma PolyGamma[0,-1+2 d0c-z4-z5]-2 Log[64] PolyGamma[0,-1+2 d0c-z4-z5]+18 Log[x] PolyGamma[0,-1+2 d0c-z4-z5]-12 PolyGamma[0,1-z5] PolyGamma[0,-1+2 d0c-z4-z5]+3 PolyGamma[0,-1+2 d0c-z4-z5]^2-12 PolyGamma[0,-z5]-12 EulerGamma PolyGamma[0,-z5]-2 Log[64] PolyGamma[0,-z5]+18 Log[x] PolyGamma[0,-z5]-12 PolyGamma[0,1-z5] PolyGamma[0,-z5]+6 PolyGamma[0,-1+2 d0c-z4-z5] PolyGamma[0,-z5]+3 PolyGamma[0,-z5]^2+2 PolyGamma[0,1+z4] (6+6 EulerGamma+Log[64]-9 Log[x]+6 PolyGamma[0,1-z5]-3 PolyGamma[0,-1+2 d0c-z4-z5]-3 PolyGamma[0,-z5]-3 PolyGamma[0,z4+z5])+4 PolyGamma[0,-1+2 d0c] (6+6 EulerGamma+Log[64]-9 Log[x]+3 PolyGamma[0,1+z4]+6 PolyGamma[0,1-z5]-3 PolyGamma[0,-1+2 d0c-z4-z5]-3 PolyGamma[0,-z5]-3 PolyGamma[0,z4+z5])-12 PolyGamma[0,z4+z5]-12 EulerGamma PolyGamma[0,z4+z5]-2 Log[64] PolyGamma[0,z4+z5]+18 Log[x] PolyGamma[0,z4+z5]-12 PolyGamma[0,1-z5] PolyGamma[0,z4+z5]+6 PolyGamma[0,-1+2 d0c-z4-z5] PolyGamma[0,z4+z5]+6 PolyGamma[0,-z5] PolyGamma[0,z4+z5]+3 PolyGamma[0,z4+z5]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z4]-12 PolyGamma[1,1-z5]+3 PolyGamma[1,-1+2 d0c-z4-z5]+3 PolyGamma[1,-z5]+3 PolyGamma[1,z4+z5])+Gamma[1+z4+z5] (-x^(2+z4+z5) Gamma[2 d0c] Gamma[-2-z4-z5] (24+24 EulerGamma+Log[4096]-48 Log[x]-24 PolyGamma[0,2 d0c]+24 PolyGamma[0,-1+2 d0c]+12 PolyGamma[0,1+z4]+48 PolyGamma[0,1-z5]-12 PolyGamma[0,-2-z4-z5]-12 PolyGamma[0,-z5]-12 PolyGamma[0,1+z4+z5])+2^(2+z4+z5) Gamma[-2+2 d0c-z4-z5] (12 EulerGamma^2-\[Pi]^2+12 Log[2]^2+8 EulerGamma Log[8]-36 EulerGamma Log[x]-4 Log[512] Log[x]+27 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z4]^2+24 EulerGamma PolyGamma[0,1-z5]+8 Log[8] PolyGamma[0,1-z5]-36 Log[x] PolyGamma[0,1-z5]+12 PolyGamma[0,1-z5]^2-12 EulerGamma PolyGamma[0,-2+2 d0c-z4-z5]-4 Log[8] PolyGamma[0,-2+2 d0c-z4-z5]+18 Log[x] PolyGamma[0,-2+2 d0c-z4-z5]-12 PolyGamma[0,1-z5] PolyGamma[0,-2+2 d0c-z4-z5]+3 PolyGamma[0,-2+2 d0c-z4-z5]^2-12 EulerGamma PolyGamma[0,-z5]-4 Log[8] PolyGamma[0,-z5]+18 Log[x] PolyGamma[0,-z5]-12 PolyGamma[0,1-z5] PolyGamma[0,-z5]+6 PolyGamma[0,-2+2 d0c-z4-z5] PolyGamma[0,-z5]+3 PolyGamma[0,-z5]^2+2 PolyGamma[0,1+z4] (6 EulerGamma+Log[64]-9 Log[x]+6 PolyGamma[0,1-z5]-3 PolyGamma[0,-2+2 d0c-z4-z5]-3 PolyGamma[0,-z5]-3 PolyGamma[0,1+z4+z5])+4 PolyGamma[0,-1+2 d0c] (6 EulerGamma+Log[64]-9 Log[x]+3 PolyGamma[0,1+z4]+6 PolyGamma[0,1-z5]-3 PolyGamma[0,-2+2 d0c-z4-z5]-3 PolyGamma[0,-z5]-3 PolyGamma[0,1+z4+z5])-12 EulerGamma PolyGamma[0,1+z4+z5]-4 Log[8] PolyGamma[0,1+z4+z5]+18 Log[x] PolyGamma[0,1+z4+z5]-12 PolyGamma[0,1-z5] PolyGamma[0,1+z4+z5]+6 PolyGamma[0,-2+2 d0c-z4-z5] PolyGamma[0,1+z4+z5]+6 PolyGamma[0,-z5] PolyGamma[0,1+z4+z5]+3 PolyGamma[0,1+z4+z5]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z4]-12 PolyGamma[1,1-z5]+3 PolyGamma[1,-2+2 d0c-z4-z5]+3 PolyGamma[1,-z5]+3 PolyGamma[1,1+z4+z5]))))))/(3 Gamma[-1+2 d0c] Gamma[2+z4] Gamma[1-z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(13/32),z5->-(5/8)}}],MBint[1/(12 Gamma[-1+2 d0c] Gamma[2+z4])Gamma[-z4] (Gamma[-1+2 d0c] (3 Gamma[1-z4] Gamma[z4]^2 Gamma[2+z4] (16 EulerGamma^2+\[Pi]^2-32 EulerGamma Log[x]+16 Log[x]^2+PolyGamma[0,1-z4]^2+9 PolyGamma[0,z4]^2+48 EulerGamma PolyGamma[0,1+z4]-48 Log[x] PolyGamma[0,1+z4]+36 PolyGamma[0,1+z4]^2-12 PolyGamma[0,z4] (2 EulerGamma-2 Log[x]+3 PolyGamma[0,1+z4])+2 PolyGamma[0,1-z4] (4 EulerGamma-4 Log[x]-3 PolyGamma[0,z4]+6 PolyGamma[0,1+z4])+PolyGamma[1,1-z4]+5 PolyGamma[1,z4]-24 PolyGamma[1,1+z4])+Gamma[-z4] Gamma[1+z4]^2 (Gamma[2+z4] (-36-12 EulerGamma+30 EulerGamma^2+\[Pi]^2+48 Log[x]-48 EulerGamma Log[x]-30 PolyGamma[0,-z4]^2+12 (3+5 EulerGamma-8 Log[x]) PolyGamma[0,1+z4]+12 PolyGamma[0,-z4] (-4+4 Log[x]+5 PolyGamma[0,1+z4])-30 PolyGamma[1,-z4]-72 PolyGamma[1,1+z4])+6 Gamma[1+z4] (16 EulerGamma+16 EulerGamma^2+\[Pi]^2-16 Log[x]-32 EulerGamma Log[x]+16 Log[x]^2+PolyGamma[0,-z4]^2+4 PolyGamma[0,1+z4]^2+20 PolyGamma[0,2+z4]+40 EulerGamma PolyGamma[0,2+z4]-40 Log[x] PolyGamma[0,2+z4]+25 PolyGamma[0,2+z4]^2-4 PolyGamma[0,1+z4] (2+4 EulerGamma-4 Log[x]+5 PolyGamma[0,2+z4])+2 PolyGamma[0,-z4] (2+4 EulerGamma-4 Log[x]-2 PolyGamma[0,1+z4]+5 PolyGamma[0,2+z4])+PolyGamma[1,-z4]+6 PolyGamma[1,1+z4]-25 PolyGamma[1,2+z4])))-3 x Gamma[2 d0c] Gamma[-z4] Gamma[1+z4]^3 (16 EulerGamma^2+\[Pi]^2-4 Log[2]^2+Log[4]^2-32 EulerGamma Log[x]+16 Log[x]^2+4 PolyGamma[0,2 d0c]^2+4 PolyGamma[0,-1+2 d0c]^2+8 EulerGamma PolyGamma[0,-z4]-8 Log[x] PolyGamma[0,-z4]+PolyGamma[0,-z4]^2-16 EulerGamma PolyGamma[0,1+z4]+16 Log[x] PolyGamma[0,1+z4]-4 PolyGamma[0,-z4] PolyGamma[0,1+z4]+4 PolyGamma[0,1+z4]^2+40 EulerGamma PolyGamma[0,2+z4]-40 Log[x] PolyGamma[0,2+z4]+10 PolyGamma[0,-z4] PolyGamma[0,2+z4]-20 PolyGamma[0,1+z4] PolyGamma[0,2+z4]+25 PolyGamma[0,2+z4]^2+4 PolyGamma[0,-1+2 d0c] (4 EulerGamma-4 Log[x]+PolyGamma[0,-z4]-2 PolyGamma[0,1+z4]+5 PolyGamma[0,2+z4])-4 PolyGamma[0,2 d0c] (4 EulerGamma-4 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,-z4]-2 PolyGamma[0,1+z4]+5 PolyGamma[0,2+z4])+4 PolyGamma[1,2 d0c]-4 PolyGamma[1,-1+2 d0c]+PolyGamma[1,-z4]+6 PolyGamma[1,1+z4]-25 PolyGamma[1,2+z4])),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(13/32)}}],MBint[1/(Gamma[-1+2 d0c] Gamma[1-z5-z7]) x^(-1-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[-1+2 d0c-z4-z5-z7] Gamma[z4+z5+z7] (2+3 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-PolyGamma[0,-z5]-3 PolyGamma[0,1-z7]+4 PolyGamma[0,1-z5-z7]-3 PolyGamma[0,-1+2 d0c-z4-z5-z7]+2 PolyGamma[0,z7]+PolyGamma[0,z4+z5+z7])+2 Gamma[-2+2 d0c-z4-z5-z7] Gamma[1+z4+z5+z7] (3 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-PolyGamma[0,-z5]-3 PolyGamma[0,1-z7]+4 PolyGamma[0,1-z5-z7]-3 PolyGamma[0,-2+2 d0c-z4-z5-z7]+2 PolyGamma[0,z7]+PolyGamma[0,1+z4+z5+z7])),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(13/32),z5->-(5/8),z7->-(13/128)}}],MBint[-((89 \[Pi]^4)/180)-10/3 \[Pi]^2 Log[x]^2+(8 Log[x]^4)/3-14 Log[x] PolyGamma[2,1],{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+z6] Gamma[-z6] (2 x^(z4+z5+z6) Gamma[1-z5] Gamma[1+z4+z5+z6] (Gamma[-1+2 d0c] Gamma[-z4-z5-z6] Gamma[2+z4+z6] Gamma[z4+z5+z6]-x Gamma[2 d0c] Gamma[-1-z4-z5-z6] Gamma[1+z4+z6] Gamma[2+z4+z5+z6])+Gamma[-1+2 d0c-z4-z5-z6] Gamma[1+z4+z6] Gamma[2+z4+z6] Gamma[z4+z5+z6] (2-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+2 PolyGamma[0,1-z5]-PolyGamma[0,-z5]+PolyGamma[0,-1+2 d0c-z4-z5-z6]-2 PolyGamma[0,-1+z6]-3 PolyGamma[0,z4+z5+z6])))/(Gamma[-1+2 d0c] Gamma[1-z5] Gamma[1+z4+z6] Gamma[2+z4+z6]),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(13/32),z5->-(5/8),z6->-(13/64)}}],MBint[1/(Gamma[-1+2 d0c] Gamma[1-z5-z7]) 2^(1+z6) x^(-z4-z5-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+z6] Gamma[-z6] Gamma[1-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z5+z6+z7],{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(13/32),z5->-(5/8),z6->-(13/64),z7->-(13/128)}}],MBint[1/(2 Gamma[1+z1])Gamma[1-z1] Gamma[-z1] Gamma[z1]^3 (2 EulerGamma-4 Log[x]+PolyGamma[0,1-z1]-2 PolyGamma[0,z1]+3 PolyGamma[0,1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8)}}],MBint[(2^(-1-z4-z5) x^(-1-z2-z4-z5) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (Gamma[z2] Gamma[2+z4] Gamma[-z2-z5] (2^(2+z2+z4+z5) Gamma[-1-z2] Gamma[1-z2-z5] Gamma[-2+2 d0c-z4-z5]-x^(2+z4+z5) Gamma[2 d0c] Gamma[1-z2] Gamma[1-z5] Gamma[-2-z2-z4-z5]) Gamma[1+z4+z5]+x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[1-z5] (2 Gamma[1-z2] Gamma[z2] Gamma[2+z4] Gamma[-z2-z5] Gamma[-1-z2-z4-z5] Gamma[z4+z5]-Gamma[1-z2-z5] (Gamma[-z2] Gamma[1+z2] Gamma[2+z4] Gamma[-2-z2-z4-z5] Gamma[1+z4+z5]-2^(2+z2+z4+z5) Gamma[-1-z2] Gamma[-z2-z5] Gamma[-1-z4-z5] Gamma[2+z4+z5] Gamma[1+z2+z4+z5]))))/(Gamma[-1+2 d0c]^2 Gamma[-1-z2] Gamma[1-z2] Gamma[2+z4] Gamma[1-z5] Gamma[-z2-z5] Gamma[1-z2-z5]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(13/32),z5->-(5/8)}}],MBint[1/(8 Gamma[-1+2 d0c] Gamma[1-z2]) x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (14 EulerGamma^2-\[Pi]^2-24 EulerGamma Log[x]+8 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+28 PolyGamma[0,1-z2]^2-12 EulerGamma PolyGamma[0,-z2]+8 Log[x] PolyGamma[0,-z2]+2 PolyGamma[0,-z2]^2+8 PolyGamma[0,1-z2] (5 EulerGamma-4 Log[x]-2 PolyGamma[0,-z2]-4 PolyGamma[0,z2])+8 PolyGamma[0,-1+2 d0c] (3 EulerGamma-2 Log[x]+4 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2])-24 EulerGamma PolyGamma[0,z2]+16 Log[x] PolyGamma[0,z2]+8 PolyGamma[0,-z2] PolyGamma[0,z2]+8 PolyGamma[0,z2]^2-8 PolyGamma[1,-1+2 d0c]-20 PolyGamma[1,1-z2]+2 PolyGamma[1,-z2]+8 PolyGamma[1,z2]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16)}}],MBint[-(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] (x Gamma[2 d0c] Gamma[-1-z2] Gamma[1-z2] Gamma[z2] Gamma[-z4] Gamma[1+z4]^2 Gamma[1-z2+z4]+Gamma[-1+2 d0c] (Gamma[-1-z2] Gamma[-z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4]^2 Gamma[2-z2+z4]+Gamma[1-z2] Gamma[z2] (2 Gamma[-z2] Gamma[-z4] Gamma[1+z4]^2 Gamma[1-z2+z4]-Gamma[-1-z2] Gamma[1-z4] Gamma[z4]^2 Gamma[2-z2+z4]))))/(Gamma[-1+2 d0c]^2 Gamma[-1-z2] Gamma[1-z2] Gamma[1-z2+z4] Gamma[2-z2+z4]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(13/32)}}],MBint[(2^(1+z2) x^(-1-2 z2-z4-z5-z7) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z2-z7] Gamma[-2+2 d0c-z2-z4-z5-z7] Gamma[-z7] Gamma[z2+z7] Gamma[1+z2+z4+z5+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[1-z2-z5-z7]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(13/32),z5->-(5/8),z7->-(13/128)}}],MBint[(2^z6 x^(-z2-z4-z5-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z2+z6] (x^z2 Gamma[z2] Gamma[-1+2 d0c+z2-z4-z5-z6] Gamma[1-z2+z4+z6] Gamma[2-z2+z4+z6] Gamma[-z2+z4+z5+z6]+x^(z4+z5+z6) Gamma[1-z5] (Gamma[-1+2 d0c] Gamma[z2-z4-z5-z6] Gamma[2-z2+z4+z6] Gamma[z4+z5+z6] Gamma[1-z2+z4+z5+z6]-x Gamma[2 d0c] Gamma[-1+z2-z4-z5-z6] Gamma[1-z2+z4+z6] Gamma[1+z4+z5+z6] Gamma[2-z2+z4+z5+z6])))/(Gamma[-1+2 d0c]^2 Gamma[-1-z2] Gamma[1-z2] Gamma[1-z5] Gamma[1-z2+z4+z6] Gamma[2-z2+z4+z6]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(13/32),z5->-(5/8),z6->-(13/64)}}],MBint[1/(2 Gamma[-1+2 d0c] Gamma[1-z2]) x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2] (4 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,z1]+2 PolyGamma[0,1-z2]+2 PolyGamma[0,1-z1-z2]-PolyGamma[0,-1+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,z1+z2]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8),z2->-(7/16)}}],MBint[(2^z6 x^(-z2-z4-z5-z6-z7) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z2+z6] Gamma[1-z2-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z2+z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-1-z2] Gamma[1-z2] Gamma[1-z2-z5-z7]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(13/32),z5->-(5/8),z6->-(13/64),z7->-(13/128)}}],MBint[-(2^(1+z1+z2) x^(-3-2 z1-2 z2-z4-z5-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z1-z2-z7] Gamma[-z7] Gamma[1+z1+z2+z7] (x Gamma[-1-z1-z2] Gamma[-2+2 d0c-z1-z2-z4-z5-z7] Gamma[1+z1+z2+z4+z5+z7]-2 Gamma[-2-z1-z2] Gamma[-3+2 d0c-z1-z2-z4-z5-z7] Gamma[2+z1+z2+z4+z5+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-2-z1-z2] Gamma[-z1-z2-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/128),z4->-(1/8),z5->-(1/16),z7->-(1/64)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (42 EulerGamma^2-2 \[Pi]^2-72 EulerGamma Log[x]+27 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z1]^2+48 EulerGamma PolyGamma[0,1-z2]-36 Log[x] PolyGamma[0,1-z2]+12 PolyGamma[0,1-z2]^2+36 EulerGamma PolyGamma[0,-z1-z2]-36 Log[x] PolyGamma[0,-z1-z2]+24 PolyGamma[0,1-z2] PolyGamma[0,-z1-z2]+6 PolyGamma[0,-z1-z2]^2-24 EulerGamma PolyGamma[0,-2+2 d0c-z1-z2]+18 Log[x] PolyGamma[0,-2+2 d0c-z1-z2]-12 PolyGamma[0,1-z2] PolyGamma[0,-2+2 d0c-z1-z2]-12 PolyGamma[0,-z1-z2] PolyGamma[0,-2+2 d0c-z1-z2]+3 PolyGamma[0,-2+2 d0c-z1-z2]^2-24 EulerGamma PolyGamma[0,-z2]+18 Log[x] PolyGamma[0,-z2]-12 PolyGamma[0,1-z2] PolyGamma[0,-z2]-12 PolyGamma[0,-z1-z2] PolyGamma[0,-z2]+6 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,-z2]+3 PolyGamma[0,-z2]^2+6 PolyGamma[0,1+z1] (4 EulerGamma-3 Log[x]+2 PolyGamma[0,1-z2]+2 PolyGamma[0,-z1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2])+12 PolyGamma[0,-1+2 d0c] (4 EulerGamma-3 Log[x]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]+2 PolyGamma[0,-z1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2])-24 EulerGamma PolyGamma[0,1+z1+z2]+18 Log[x] PolyGamma[0,1+z1+z2]-12 PolyGamma[0,1-z2] PolyGamma[0,1+z1+z2]-12 PolyGamma[0,-z1-z2] PolyGamma[0,1+z1+z2]+6 PolyGamma[0,-2+2 d0c-z1-z2] PolyGamma[0,1+z1+z2]+6 PolyGamma[0,-z2] PolyGamma[0,1+z1+z2]+3 PolyGamma[0,1+z1+z2]^2-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z1]-12 PolyGamma[1,1-z2]-30 PolyGamma[1,-z1-z2]+3 PolyGamma[1,-2+2 d0c-z1-z2]+3 PolyGamma[1,-z2]+3 PolyGamma[1,1+z1+z2]))/(12 Gamma[-1+2 d0c] Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/128)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-z1-z2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/128),z4->-(1/8)}}],MBint[(2^(-z4-z5) x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-2-z1-z2-z4-z5] Gamma[-z5]^2 Gamma[1+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-2-z1-z2] Gamma[-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/128),z4->-(1/8),z5->-(1/16)}}],MBint[(2^z6 x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1+z1+z2-z4-z5-z6] Gamma[-z6] Gamma[-2-z1-z2+z6] Gamma[z4+z5+z6] Gamma[-z1-z2+z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-2-z1-z2] Gamma[-z1-z2+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/128),z4->-(1/8),z5->-(1/16),z6->-(1/32)}}],MBint[(2^z6 x^(-1-z1-z2-z4-z5-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-2-z1-z2+z6] Gamma[-z1-z2-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[1+z1+z2+z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-2-z1-z2] Gamma[-z1-z2-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/128),z4->-(1/8),z5->-(1/16),z6->-(1/32),z7->-(1/64)}}]};

IIian[x_,-1,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m1m1d02[y],y-> x],1/eps^p]]
IIian[x_,-1,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m1m1d03[y],y-> x],1/eps^p]]
IIinm1[x_,-1,-1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic0a1a1m1m1d02[y],{y-> x}]],2],True,0]
IIinm1[x_,-1,-1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic0a1a1m1m1d03[y],{y-> x}]],2],True,0]

IIin0[x_,-1,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a1m1m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,-1,-1,d0_,p_]:={IIian[x,-1,-1,d0,p],0}+ IIinm1[x,-1,-1,d0,p]+ IIin0[x,-1,-1,d0,p]

(**)

anpIc0a1a1m10d02[x_]:=1/eps^3(-(1/2))+1/eps^2(1/(1-x)^3(Log[x]/2)+1/(1-x)^2(1/2)+1/(1-x)(1/4)+(-(7/4)+(3 Log[x])/2))+1/eps(1/(1-x)^3(-(\[Pi]^2/12)+(7 Log[x])/4+1/2 Log[1-x] Log[x]-(3 Log[x]^2)/2+1/2 PolyLog[2,x])+1/(1-x)^2(9/4-(9 Log[x])/4)+1/(1-x)(1/4-(9 Log[x])/4)+(-(9/2)+\[Pi]^2/4+(27 Log[x])/4+3/2 Log[1-x] Log[x]-(5 Log[x]^2)/2+3/2 PolyLog[2,x]))
anpIc0a1a1m10d03[x_]:=1/eps^3(-(1/2))+1/eps^2(1/(1-x)^5(Log[x]/2)+1/(1-x)^4(1/2)+1/(1-x)^3(1/4)+1/(1-x)^2(1/6)+1/(1-x)(1/8)+(-(49/24)+(3 Log[x])/2))+1/eps(1/(1-x)^5(-(\[Pi]^2/12)+(49 Log[x])/24+1/2 Log[1-x] Log[x]-(3 Log[x]^2)/2+1/2 PolyLog[2,x])+1/(1-x)^4(61/24-(15 Log[x])/8)+1/(1-x)^3(37/48-(5 Log[x])/4)+1/(1-x)^2(7/144-(5 Log[x])/4)+1/(1-x)(-(7/12)-(15 Log[x])/8)+(-(43/9)+\[Pi]^2/4+(197 Log[x])/24+3/2 Log[1-x] Log[x]-(5 Log[x]^2)/2+3/2 PolyLog[2,x]))

mb0Ic0a1a1m10[x_]:={MBint[-(2 x^(-1-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[-1+2 d0c-z4-z5-z7] Gamma[z4+z5+z7]+2 Gamma[-2+2 d0c-z4-z5-z7] Gamma[1+z4+z5+z7]))/(Gamma[-1+2 d0c] Gamma[1-z5-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z5->-(7/32),z7->-(7/128)}}],MBint[(2^(1+z1) x^(-1-2 z1-z4-z5-z7) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z1-z7] Gamma[-2+2 d0c-z1-z4-z5-z7] Gamma[-z7] Gamma[z1+z7] Gamma[1+z1+z4+z5+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z5->-(7/32),z7->-(7/128)}}],MBint[(2^(-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[-z5]^2 Gamma[1+z5] (-2 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[1+z4] Gamma[-1-z4-z5] Gamma[z4+z5]-2^(2+z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5]-2^(1+z4+z5) EulerGamma x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5]-2^(2+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]-2^(2+z4+z5) EulerGamma Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]-2^(1+z4+z5) x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[1-z5] Gamma[-z4-z5] Gamma[z4+z5] Gamma[1+z4+z5]-2^(z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] Log[4]-2^(1+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] Log[4]+3 2^(z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] Log[x]+3 2^(1+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] Log[x]-2^(1+z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] PolyGamma[0,-1+2 d0c]-2^(2+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] PolyGamma[0,-1+2 d0c]-2^(z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] PolyGamma[0,1+z4]-2^(1+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] PolyGamma[0,1+z4]-2^(1+z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] PolyGamma[0,1-z5]-2^(2+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] PolyGamma[0,1-z5]+2^(1+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] PolyGamma[0,-2+2 d0c-z4-z5]+2^(z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] PolyGamma[0,-1+2 d0c-z4-z5]+2^(z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] PolyGamma[0,-z5]+2^(1+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] PolyGamma[0,-z5]+2^(z4+z5) x Gamma[1+z4] Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] PolyGamma[0,z4+z5]+2^(1+z4+z5) Gamma[1+z4] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] PolyGamma[0,1+z4+z5]))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z5->-(7/32)}}],MBint[(2^(-z4-z5) x^(-1-z1-z4-z5) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[1-z1] Gamma[1-z5] Gamma[-1-z1-z4-z5] Gamma[z4+z5]+2^(1+z1+z4+z5) Gamma[-1-z1] Gamma[1-z1-z5] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1] Gamma[1-z5] Gamma[1-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z5->-(7/32)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z5->-(7/32),z6->-(7/64)}}],MBint[1/6 (-16+8 \[Pi]^2-16 (-3+\[Pi]^2) Log[x]-48 Log[x]^2+32 Log[x]^3-35 PolyGamma[2,1]-4 PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[-Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (2+4 EulerGamma-4 Log[x]+PolyGamma[0,1-z4]-3 PolyGamma[0,z4]+6 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/16)}}],MBint[(x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (48+72 EulerGamma+42 EulerGamma^2-7 \[Pi]^2-72 Log[x]-108 EulerGamma Log[x]+54 Log[x]^2+48 PolyGamma[0,-1+2 d0c]+72 EulerGamma PolyGamma[0,-1+2 d0c]-72 Log[x] PolyGamma[0,-1+2 d0c]+24 PolyGamma[0,-1+2 d0c]^2+48 PolyGamma[0,1-z1]+48 EulerGamma PolyGamma[0,1-z1]-72 Log[x] PolyGamma[0,1-z1]+48 PolyGamma[0,-1+2 d0c] PolyGamma[0,1-z1]+12 PolyGamma[0,1-z1]^2-24 PolyGamma[0,-1+2 d0c-z1]-36 EulerGamma PolyGamma[0,-1+2 d0c-z1]+36 Log[x] PolyGamma[0,-1+2 d0c-z1]-24 PolyGamma[0,-1+2 d0c] PolyGamma[0,-1+2 d0c-z1]-24 PolyGamma[0,1-z1] PolyGamma[0,-1+2 d0c-z1]+6 PolyGamma[0,-1+2 d0c-z1]^2-24 PolyGamma[0,z1]-36 EulerGamma PolyGamma[0,z1]+36 Log[x] PolyGamma[0,z1]-24 PolyGamma[0,-1+2 d0c] PolyGamma[0,z1]-24 PolyGamma[0,1-z1] PolyGamma[0,z1]+12 PolyGamma[0,-1+2 d0c-z1] PolyGamma[0,z1]+6 PolyGamma[0,z1]^2+24 PolyGamma[0,1+z1]+36 EulerGamma PolyGamma[0,1+z1]-36 Log[x] PolyGamma[0,1+z1]+24 PolyGamma[0,-1+2 d0c] PolyGamma[0,1+z1]+24 PolyGamma[0,1-z1] PolyGamma[0,1+z1]-12 PolyGamma[0,-1+2 d0c-z1] PolyGamma[0,1+z1]-12 PolyGamma[0,z1] PolyGamma[0,1+z1]+6 PolyGamma[0,1+z1]^2-24 PolyGamma[1,-1+2 d0c]-60 PolyGamma[1,1-z1]+6 PolyGamma[1,-1+2 d0c-z1]+6 PolyGamma[1,z1]+6 PolyGamma[1,1+z1]))/(24 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(x^-z1 Gamma[1-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z1+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16)}}],MBint[(2^z6 x^(-z1-z4-z5-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z1+z6] (x^z1 Gamma[z1] Gamma[-1+2 d0c+z1-z4-z5-z6] Gamma[1-z1+z4+z6] Gamma[-z1+z4+z5+z6]+x^(z4+z5+z6) Gamma[-1+2 d0c] Gamma[1-z5] Gamma[z1-z4-z5-z6] Gamma[z4+z5+z6] Gamma[1-z1+z4+z5+z6]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1] Gamma[1-z5] Gamma[1-z1+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z5->-(7/32),z6->-(7/64)}}],MBint[(2^z6 x^(-z1-z4-z5-z6-z7) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z1+z6] Gamma[1-z1-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z1+z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1] Gamma[1-z1-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z5->-(7/32),z6->-(7/64),z7->-(7/128)}}]}

IIian[x_,-1,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m10d02[y],y-> x],1/eps^p]]
IIian[x_,-1,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m10d03[y],y-> x],1/eps^p]]

IIin0[x_,-1,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a1m10[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,-1,0,d0_,p_]:={IIian[x,-1,0,d0,p],0}+IIin0[x,-1,0,d0,p]

(**)

anpIc0a1a1m11d02[x_]:=1/eps^3(-(1/4))+1/eps^2(1/(1-x)^3(Log[x]/4)+1/(1-x)^2(1/4)+1/(1-x)(1/8)+(-(7/8)+(3 Log[x])/4))+1/eps(1/(1-x)^3(-(\[Pi]^2/24)+(7 Log[x])/8+1/4 Log[1-x] Log[x]-(3 Log[x]^2)/4+1/4 PolyLog[2,x])+1/(1-x)^2(9/8-(9 Log[x])/8)+1/(1-x)(1/8-(9 Log[x])/8)+(-(9/4)+\[Pi]^2/8+(27 Log[x])/8+3/4 Log[1-x] Log[x]-(5 Log[x]^2)/4+3/4 PolyLog[2,x]))
anpIc0a1a1m11d03[x_]:=1/eps^3(-(1/4))+1/eps^2(1/(1-x)^5(Log[x]/4)+1/(1-x)^4(1/4)+1/(1-x)^3(1/8)+1/(1-x)^2(1/12)+1/(1-x)(1/16)+(-(49/48)+(3 Log[x])/4))+1/eps(1/(1-x)^5(-(\[Pi]^2/24)+(49 Log[x])/48+1/4 Log[1-x] Log[x]-(3 Log[x]^2)/4+1/4 PolyLog[2,x])+1/(1-x)^4(61/48-(15 Log[x])/16)+1/(1-x)^3(37/96-(5 Log[x])/8)+1/(1-x)^2(7/288-(5 Log[x])/8)+1/(1-x)(-(7/24)-(15 Log[x])/16)+(-(43/18)+\[Pi]^2/8+(197 Log[x])/48+3/4 Log[1-x] Log[x]-(5 Log[x]^2)/4+3/4 PolyLog[2,x]))

mb0Ic0a1a1m11[x_]:={MBint[-(2^(1+z1+2 z3) x^(-3-2 z1-2 z3-z4-z5-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z1-z3-z7] Gamma[-z7] Gamma[1+z1+z3+z7] (x Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5-z7] Gamma[1+z1+z3+z4+z5+z7]-2 Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3-z4-z5-z7] Gamma[2+z1+z3+z4+z5+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8),z7->-(1/32)}}],MBint[(2^(-3+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (48+72 EulerGamma+42 EulerGamma^2-7 \[Pi]^2-72 Log[x]-108 EulerGamma Log[x]+54 Log[x]^2+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,1+z1]^2+48 PolyGamma[0,-z1-z3]+48 EulerGamma PolyGamma[0,-z1-z3]-72 Log[x] PolyGamma[0,-z1-z3]+12 PolyGamma[0,-z1-z3]^2-24 PolyGamma[0,-2+2 d0c-z1-z3]-36 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+36 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]-24 PolyGamma[0,-z1-z3] PolyGamma[0,-2+2 d0c-z1-z3]+6 PolyGamma[0,-2+2 d0c-z1-z3]^2+12 PolyGamma[0,1+z1] (2+3 EulerGamma-3 Log[x]+2 PolyGamma[0,-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+24 PolyGamma[0,-1+2 d0c] (2+3 EulerGamma-3 Log[x]+PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-24 PolyGamma[0,1+z1+z3]-36 EulerGamma PolyGamma[0,1+z1+z3]+36 Log[x] PolyGamma[0,1+z1+z3]-24 PolyGamma[0,-z1-z3] PolyGamma[0,1+z1+z3]+12 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,1+z1+z3]^2-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,1+z1]-60 PolyGamma[1,-z1-z3]+6 PolyGamma[1,-2+2 d0c-z1-z3]+6 PolyGamma[1,1+z1+z3]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64)}}],MBint[(2^(z3-z4-z5) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-2-z1-z3-z4-z5] Gamma[-z5]^2 Gamma[1+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[-2-z1-z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8)}}],MBint[(2^(z3+z6) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1+z1+z3-z4-z5-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[z4+z5+z6] Gamma[-z1-z3+z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[-2-z1-z3] Gamma[-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8),z6->-(1/16)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[1+z1+z3+z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8),z6->-(1/16),z7->-(1/32)}}],MBint[-(x^(-1-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[-1+2 d0c-z4-z5-z7] Gamma[z4+z5+z7]+2 Gamma[-2+2 d0c-z4-z5-z7] Gamma[1+z4+z5+z7]))/(Gamma[-1+2 d0c] Gamma[1-z5-z7]),{{eps->0,delta->0,d0c->3},{z4->-(7/32),z5->-(11/64),z7->-(1/16)}}],MBint[(2^(z1+2 z3) x^(-1-2 z1-2 z3-z4-z5-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z1-z3-z7] Gamma[-2+2 d0c-z1-z3-z4-z5-z7] Gamma[-z7] Gamma[z1+z3+z7] Gamma[1+z1+z3+z4+z5+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32),z5->-(11/64),z7->-(1/16)}}],MBint[-(2^(-1-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[-z5]^2 Gamma[1+z5] (2 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[z4+z5] (Gamma[1+z4] Gamma[-1-z4-z5]+2^(z4+z5) Gamma[1-z5] Gamma[-z4-z5] Gamma[1+z4+z5])+2^(z4+z5) Gamma[1+z4] (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (4+2 EulerGamma+Log[4]-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+2 PolyGamma[0,1-z5]-PolyGamma[0,-1+2 d0c-z4-z5]-PolyGamma[0,-z5]-PolyGamma[0,z4+z5])+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] (2+2 EulerGamma+Log[4]-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+2 PolyGamma[0,1-z5]-PolyGamma[0,-2+2 d0c-z4-z5]-PolyGamma[0,-z5]-PolyGamma[0,1+z4+z5]))))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(7/32),z5->-(11/64)}}],MBint[(2^(-1-z1) x^(-1-z4-z5) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5]+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(7/32),z5->-(11/64)}}],MBint[(2^(-1+z3-z4-z5) x^(-1-z1-z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[1-z5] Gamma[-1-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) Gamma[-1-z1-z3] Gamma[1-z1-z3-z5] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z5] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32),z5->-(11/64)}}],MBint[1/24 (-32+16 \[Pi]^2-32 (-3+\[Pi]^2) Log[x]-96 Log[x]^2+64 Log[x]^3-71 PolyGamma[2,1]+PolyGamma[2,2]-8 PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/2) Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (2+4 EulerGamma-4 Log[x]+PolyGamma[0,1-z4]-3 PolyGamma[0,z4]+6 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(7/32)}}],MBint[-(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(7/32),z5->-(11/64),z6->-(1/32)}}],MBint[2^(-4-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (16+8 EulerGamma+2 EulerGamma^2-7 \[Pi]^2+2 Log[2]^2+EulerGamma Log[16]+Log[256]-32 Log[x]-16 EulerGamma Log[x]-16 Log[2] Log[x]+32 Log[x]^2+2 PolyGamma[0,1-z1]^2+2 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+4 EulerGamma PolyGamma[0,1+z1]+Log[16] PolyGamma[0,1+z1]-16 Log[x] PolyGamma[0,1+z1]+2 PolyGamma[0,1+z1]^2-4 PolyGamma[0,z1] (2+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1+z1])+4 PolyGamma[0,1-z1] (2+EulerGamma+Log[2]-4 Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+2 PolyGamma[1,1-z1]+2 PolyGamma[1,z1]+2 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[2^(-1-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2,{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(7/32)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z1-z3+z6] (x^(z1+z3) Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z5-z6] Gamma[1-z1-z3+z4+z6] Gamma[-z1-z3+z4+z5+z6]+x^(z4+z5+z6) Gamma[-1+2 d0c] Gamma[1-z5] Gamma[z1+z3-z4-z5-z6] Gamma[z4+z5+z6] Gamma[1-z1-z3+z4+z5+z6]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z5] Gamma[1-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32),z5->-(11/64),z6->-(1/32)}}],MBint[(2^(-4+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (48+72 EulerGamma+42 EulerGamma^2-7 \[Pi]^2-72 Log[x]-108 EulerGamma Log[x]+54 Log[x]^2+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,1+z1]^2+48 PolyGamma[0,1-z1-z3]+48 EulerGamma PolyGamma[0,1-z1-z3]-72 Log[x] PolyGamma[0,1-z1-z3]+12 PolyGamma[0,1-z1-z3]^2-24 PolyGamma[0,-1+2 d0c-z1-z3]-36 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+36 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]-24 PolyGamma[0,1-z1-z3] PolyGamma[0,-1+2 d0c-z1-z3]+6 PolyGamma[0,-1+2 d0c-z1-z3]^2+12 PolyGamma[0,1+z1] (2+3 EulerGamma-3 Log[x]+2 PolyGamma[0,1-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3])+24 PolyGamma[0,-1+2 d0c] (2+3 EulerGamma-3 Log[x]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3])-24 PolyGamma[0,z1+z3]-36 EulerGamma PolyGamma[0,z1+z3]+36 Log[x] PolyGamma[0,z1+z3]-24 PolyGamma[0,1-z1-z3] PolyGamma[0,z1+z3]+12 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+6 PolyGamma[0,z1+z3]^2-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,1+z1]-60 PolyGamma[1,1-z1-z3]+6 PolyGamma[1,-1+2 d0c-z1-z3]+6 PolyGamma[1,z1+z3]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z5-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z1+z3+z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32),z5->-(11/64),z6->-(1/32),z7->-(1/16)}}]}

IIian[x_,-1,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m11d02[y],y-> x],1/eps^p]]
IIian[x_,-1,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m11d03[y],y-> x],1/eps^p]]

IIin0[x_,-1,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a1m11[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,-1,1,d0_,p_]:={IIian[x,-1,1,d0,p],0}+IIin0[x,-1,1,d0,p]

(**)

anpIc0a1a1m12d02[x_]:=1/eps^3(-(1/6))+1/eps^2(1/(1-1/2x)^4(-(Log[1/2x]/4 ))+1/(1-x)^3(Log[x]/6 )+1/(1-1/2x)^3(-(1/4 )+Log[1/2x]/4 )+1/(1-x)^2(1/6 )+1/(1-1/2x)^2(1/8 )+1/(1-x)(1/12 )+1/(1-1/2x)(1/24 )+(-(11/18)+Log[x]/2))+1/eps(1/(1-1/2x)^4(-(\[Pi]^2/16)+Log[2]^2/4-(17 Log[1/2*x])/12-Log[2] Log[x]+1/4 Log[1-x] Log[x]+(3 Log[x]^2)/4+1/4 PolyLog[2,x])+1/(1-x)^3(-(\[Pi]^2/36)+(11 Log[x])/18+1/6 Log[1-x] Log[x]-Log[x]^2/2+1/6 PolyLog[2,x])+1/(1-1/2x)^3(-(17/12)+\[Pi]^2/16-(7 Log[2])/4-Log[2]^2/4+(11 Log[x])/4+Log[2] Log[x]-1/4 Log[1-x] Log[x]-(3 Log[x]^2)/4-1/4 PolyLog[2,x])+1/(1-x)^2(7/9-(5 Log[x])/6)+1/(1-1/2x)^2(25/24+Log[2]/4-Log[x]/2)+1/(1-x)(1/72-(7 Log[x])/6)+1/(1-1/2x)(17/72+Log[2]/12)+(-(349/216)+\[Pi]^2/12+(7 Log[x])/3+1/2 Log[1-x] Log[x]-(5 Log[x]^2)/6+1/2 PolyLog[2,x]))
anpIc0a1a1m12d03[x_]:=1/eps^3(-(1/6))+1/eps^2(1/(1-1/2x)^6(-((5 Log[1/2x])/12))+1/(1-x)^5(Log[x]/6)+1/(1-1/2x)^5(-(5/12)+(5 Log[1/2x])/12)+1/(1-x)^4(1/6)+1/(1-1/2x)^4(5/24)+1/(1-x)^3(1/12)+1/(1-1/2x)^3(5/72)+1/(1-x)^2(1/18)+1/(1-1/2x)^2(5/144)+1/(1-x)(1/24)+1/(1-1/2x)(1/48)+(-(17/24)+Log[x]/2))+1/eps(1/(1-1/2x)^6(-((5 \[Pi]^2)/48)+(5 Log[2]^2)/12-(205 Log[1/2x])/72-5/3 Log[2] Log[x]+5/12 Log[1-x] Log[x]+(5 Log[x]^2)/4+5/12 PolyLog[2,x])+1/(1-x)^5(-(\[Pi]^2/36)+(17 Log[x])/24+1/6 Log[1-x] Log[x]-Log[x]^2/2+1/6 PolyLog[2,x])+1/(1-1/2x)^5(-(205/72)+(5 \[Pi]^2)/48-(253 Log[2])/72-(5 Log[2]^2)/12+(373 Log[x])/72+5/3 Log[2] Log[x]-5/12 Log[1-x] Log[x]-(5 Log[x]^2)/4-5/12 PolyLog[2,x])+1/(1-x)^4(7/8-(2 Log[x])/3)+1/(1-1/2x)^4(301/144+(5 Log[2])/12-(5 Log[x])/6)+1/(1-x)^3(11/48-(37 Log[x])/72)+1/(1-1/2x)^3(229/432+(5 Log[2])/36)+1/(1-x)^2(-(5/54)-(53 Log[x])/72)+1/(1-1/2x)^2(247/864+(5 Log[2])/72+(5 Log[x])/12)+1/(1-x)(-(41/72)-(8 Log[x])/3)+1/(1-1/2x)(25/96+Log[2]/24+(11 Log[x])/12)+(-(745/432)+\[Pi]^2/12+(203 Log[x])/72+1/2 Log[1-x] Log[x]-(5 Log[x]^2)/6+1/2 PolyLog[2,x]))

mb0Ic0a1a1m12[x_]:={MBint[-(2^(2+z1+2 z3) x^(-5-2 z1-2 z3-z4-z5-z7) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1-z1-z3-z7] Gamma[-z7] Gamma[2+z1+z3+z7] (x Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3-z4-z5-z7] Gamma[2+z1+z3+z4+z5+z7]-2 Gamma[-3-z1-z3] Gamma[-4+2 d0c-z1-z3-z4-z5-z7] Gamma[3+z1+z3+z4+z5+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-3-z1-z3] Gamma[-1-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(5/8),z4->-(1/64),z5->-(1/8),z7->-(1/32)}}],MBint[(2^(-3+z3) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (48+72 EulerGamma+42 EulerGamma^2-7 \[Pi]^2-72 Log[x]-108 EulerGamma Log[x]+54 Log[x]^2+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,1+z1]^2+48 PolyGamma[0,-1-z1-z3]+48 EulerGamma PolyGamma[0,-1-z1-z3]-72 Log[x] PolyGamma[0,-1-z1-z3]+12 PolyGamma[0,-1-z1-z3]^2-24 PolyGamma[0,-3+2 d0c-z1-z3]-36 EulerGamma PolyGamma[0,-3+2 d0c-z1-z3]+36 Log[x] PolyGamma[0,-3+2 d0c-z1-z3]-24 PolyGamma[0,-1-z1-z3] PolyGamma[0,-3+2 d0c-z1-z3]+6 PolyGamma[0,-3+2 d0c-z1-z3]^2+12 PolyGamma[0,1+z1] (2+3 EulerGamma-3 Log[x]+2 PolyGamma[0,-1-z1-z3]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])+24 PolyGamma[0,-1+2 d0c] (2+3 EulerGamma-3 Log[x]+PolyGamma[0,1+z1]+2 PolyGamma[0,-1-z1-z3]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3])-24 PolyGamma[0,2+z1+z3]-36 EulerGamma PolyGamma[0,2+z1+z3]+36 Log[x] PolyGamma[0,2+z1+z3]-24 PolyGamma[0,-1-z1-z3] PolyGamma[0,2+z1+z3]+12 PolyGamma[0,-3+2 d0c-z1-z3] PolyGamma[0,2+z1+z3]+6 PolyGamma[0,2+z1+z3]^2-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,1+z1]-60 PolyGamma[1,-1-z1-z3]+6 PolyGamma[1,-3+2 d0c-z1-z3]+6 PolyGamma[1,2+z1+z3]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(5/8)}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] (Gamma[-1-z1-z3] Gamma[2+z1+z3] Gamma[1-z4] Gamma[z4]^2+Gamma[1+z1+z3] Gamma[2+z1+z3-z4] Gamma[-1-z1-z3+z4]^2))/(Gamma[-1+2 d0c] Gamma[-1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(5/8),z4->-(1/64)}}],MBint[(2^(z3-z4-z5) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5] Gamma[1+z5] (Gamma[-1-z1-z3] Gamma[2+z1+z3] Gamma[-3-z1-z3-z4-z5] Gamma[-z5] Gamma[z4+z5]+2^(1+z1+z3) Gamma[1+z1+z3] Gamma[-1-z1-z3-z5] Gamma[-2-z4-z5] Gamma[-1-z1-z3+z4+z5]))/(Gamma[-1+2 d0c] Gamma[-3-z1-z3] Gamma[-1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(5/8),z4->-(1/64),z5->-(1/8)}}],MBint[(2^(z3+z6) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[2+z1+z3-z4-z5-z6] Gamma[-z6] Gamma[-3-z1-z3+z6] Gamma[z4+z5+z6] Gamma[-1-z1-z3+z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[-3-z1-z3] Gamma[-1-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(5/8),z4->-(1/64),z5->-(1/8),z6->-(1/16)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z5-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-3-z1-z3+z6] Gamma[-1-z1-z3-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[2+z1+z3+z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-3-z1-z3] Gamma[-1-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(5/8),z4->-(1/64),z5->-(1/8),z6->-(1/16),z7->-(1/32)}}],MBint[-(2^(-1-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[-z5]^2 Gamma[1+z5] (12 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[z4+z5] (Gamma[1+z4] Gamma[-1-z4-z5]+2^(z4+z5) Gamma[1-z5] Gamma[-z4-z5] Gamma[1+z4+z5])+2^(z4+z5) Gamma[1+z4] (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (25+12 EulerGamma+Log[4096]-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z4]+12 PolyGamma[0,1-z5]-6 PolyGamma[0,-1+2 d0c-z4-z5]-6 PolyGamma[0,-z5]-6 PolyGamma[0,z4+z5])+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] (13+12 EulerGamma+Log[4096]-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z4]+12 PolyGamma[0,1-z5]-6 PolyGamma[0,-2+2 d0c-z4-z5]-6 PolyGamma[0,-z5]-6 PolyGamma[0,1+z4+z5]))))/(9 Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(5/32),z5->-(17/64)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(5/32),z5->-(17/64),z6->-(17/256)}}],MBint[-(1/18) Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (13+24 EulerGamma-24 Log[x]+6 PolyGamma[0,1-z4]-18 PolyGamma[0,z4]+36 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(5/32)}}],MBint[-(8/27) (-10+3 \[Pi]^2) Log[x]-(26 Log[x]^2)/9+(16 Log[x]^3)/9+1/3888(-4043+1872 \[Pi]^2-7668 PolyGamma[2,1]+108 PolyGamma[2,3]-864 PolyGamma[2,4]),{{eps->0,delta->0,d0c->3},{}}],MBint[1/27 2^(-3-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (160+78 EulerGamma+18 EulerGamma^2-63 \[Pi]^2+78 Log[2]+36 EulerGamma Log[2]+18 Log[2]^2-312 Log[x]-144 EulerGamma Log[x]-144 Log[2] Log[x]+288 Log[x]^2+18 PolyGamma[0,2-z1]^2+18 PolyGamma[0,z1]^2+78 PolyGamma[0,1+z1]+36 EulerGamma PolyGamma[0,1+z1]+36 Log[2] PolyGamma[0,1+z1]-144 Log[x] PolyGamma[0,1+z1]+18 PolyGamma[0,1+z1]^2-6 PolyGamma[0,z1] (13+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,1+z1])+6 PolyGamma[0,2-z1] (13+6 EulerGamma+Log[64]-24 Log[x]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])+18 PolyGamma[1,2-z1]+18 PolyGamma[1,z1]+18 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/16)}}],MBint[(2^-z1 x^(-1-z4-z5) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5]+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]))/(3 Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z4->-(5/32),z5->-(17/64)}}],MBint[1/3 2^-z1 Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2,{{eps->0,delta->0,d0c->3},{z1->-(1/16),z4->-(5/32)}}],MBint[(2^(-3+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (160+234 EulerGamma+126 EulerGamma^2-21 \[Pi]^2-234 Log[x]-324 EulerGamma Log[x]+162 Log[x]^2+72 PolyGamma[0,-1+2 d0c]^2+18 PolyGamma[0,1+z1]^2+156 PolyGamma[0,1-z1-z3]+144 EulerGamma PolyGamma[0,1-z1-z3]-216 Log[x] PolyGamma[0,1-z1-z3]+36 PolyGamma[0,1-z1-z3]^2-78 PolyGamma[0,-1+2 d0c-z1-z3]-108 EulerGamma PolyGamma[0,-1+2 d0c-z1-z3]+108 Log[x] PolyGamma[0,-1+2 d0c-z1-z3]-72 PolyGamma[0,1-z1-z3] PolyGamma[0,-1+2 d0c-z1-z3]+18 PolyGamma[0,-1+2 d0c-z1-z3]^2+6 PolyGamma[0,1+z1] (13+18 EulerGamma-18 Log[x]+12 PolyGamma[0,1-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3])+12 PolyGamma[0,-1+2 d0c] (13+18 EulerGamma-18 Log[x]+6 PolyGamma[0,1+z1]+12 PolyGamma[0,1-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3])-78 PolyGamma[0,z1+z3]-108 EulerGamma PolyGamma[0,z1+z3]+108 Log[x] PolyGamma[0,z1+z3]-72 PolyGamma[0,1-z1-z3] PolyGamma[0,z1+z3]+36 PolyGamma[0,-1+2 d0c-z1-z3] PolyGamma[0,z1+z3]+18 PolyGamma[0,z1+z3]^2-72 PolyGamma[1,-1+2 d0c]+18 PolyGamma[1,1+z1]-180 PolyGamma[1,1-z1-z3]+18 PolyGamma[1,-1+2 d0c-z1-z3]+18 PolyGamma[1,z1+z3]))/(27 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z3->-(1/2)}}],MBint[(2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 Gamma[1+z4])/(3 Gamma[-1+2 d0c] Gamma[1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z3->-(1/2),z4->-(5/32)}}],MBint[(2^(z3-z4-z5) x^(-1-z1-z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (2^(1+z1+z3+z4+z5) Gamma[-1-z1-z3] Gamma[z1+z3] Gamma[2+z4] Gamma[1-z1-z3-z5] Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]+x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[1-z5] (Gamma[1-z1-z3] Gamma[z1+z3] Gamma[2+z4] Gamma[-1-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) Gamma[-1-z1-z3] Gamma[1-z1-z3-z5] Gamma[-1-z4-z5] Gamma[2+z4+z5] Gamma[1+z1+z3+z4+z5])))/(3 Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[2+z4] Gamma[1-z5] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z3->-(1/2),z4->-(5/32),z5->-(17/64)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z1-z3+z6] (x^(z1+z3) Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z5-z6] Gamma[1-z1-z3+z4+z6] Gamma[-z1-z3+z4+z5+z6]+x^(z4+z5+z6) Gamma[-1+2 d0c] Gamma[1-z5] Gamma[z1+z3-z4-z5-z6] Gamma[z4+z5+z6] Gamma[1-z1-z3+z4+z5+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z5] Gamma[1-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z3->-(1/2),z4->-(5/32),z5->-(17/64),z6->-(17/256)}}],MBint[-(2 x^(-1-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[-1+2 d0c-z4-z5-z7] Gamma[z4+z5+z7]+2 Gamma[-2+2 d0c-z4-z5-z7] Gamma[1+z4+z5+z7]))/(3 Gamma[-1+2 d0c] Gamma[1-z5-z7]),{{eps->0,delta->0,d0c->3},{z4->-(5/32),z5->-(17/64),z7->-(17/128)}}],MBint[(2^(1+z1+2 z3) x^(-1-2 z1-2 z3-z4-z5-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z1-z3-z7] Gamma[-2+2 d0c-z1-z3-z4-z5-z7] Gamma[-z7] Gamma[z1+z3+z7] Gamma[1+z1+z3+z4+z5+z7])/(3 Gamma[-1+2 d0c]^2 Gamma[1-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z3->-(1/2),z4->-(5/32),z5->-(17/64),z7->-(17/128)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z5-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z1+z3+z7] Gamma[z4+z5+z6+z7])/(3 Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z3->-(1/2),z4->-(5/32),z5->-(17/64),z6->-(17/256),z7->-(17/128)}}],MBint[-(2^(1+z1+2 z3) x^(-3-2 z1-2 z3-z4-z5-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z1-z3-z7] Gamma[-z7] Gamma[1+z1+z3+z7] (x Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5-z7] Gamma[1+z1+z3+z4+z5+z7]-2 Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3-z4-z5-z7] Gamma[2+z1+z3+z4+z5+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8),z7->-(1/32)}}],MBint[(2^(-3+z3) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (48+72 EulerGamma+42 EulerGamma^2-7 \[Pi]^2-72 Log[x]-108 EulerGamma Log[x]+54 Log[x]^2+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,1+z1]^2+48 PolyGamma[0,-z1-z3]+48 EulerGamma PolyGamma[0,-z1-z3]-72 Log[x] PolyGamma[0,-z1-z3]+12 PolyGamma[0,-z1-z3]^2-24 PolyGamma[0,-2+2 d0c-z1-z3]-36 EulerGamma PolyGamma[0,-2+2 d0c-z1-z3]+36 Log[x] PolyGamma[0,-2+2 d0c-z1-z3]-24 PolyGamma[0,-z1-z3] PolyGamma[0,-2+2 d0c-z1-z3]+6 PolyGamma[0,-2+2 d0c-z1-z3]^2+12 PolyGamma[0,1+z1] (2+3 EulerGamma-3 Log[x]+2 PolyGamma[0,-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])+24 PolyGamma[0,-1+2 d0c] (2+3 EulerGamma-3 Log[x]+PolyGamma[0,1+z1]+2 PolyGamma[0,-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3])-24 PolyGamma[0,1+z1+z3]-36 EulerGamma PolyGamma[0,1+z1+z3]+36 Log[x] PolyGamma[0,1+z1+z3]-24 PolyGamma[0,-z1-z3] PolyGamma[0,1+z1+z3]+12 PolyGamma[0,-2+2 d0c-z1-z3] PolyGamma[0,1+z1+z3]+6 PolyGamma[0,1+z1+z3]^2-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,1+z1]-60 PolyGamma[1,-z1-z3]+6 PolyGamma[1,-2+2 d0c-z1-z3]+6 PolyGamma[1,1+z1+z3]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64)}}],MBint[(2^(z3-z4-z5) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-2-z1-z3-z4-z5] Gamma[-z5]^2 Gamma[1+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[-2-z1-z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8)}}],MBint[(2^(z3+z6) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1+z1+z3-z4-z5-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[z4+z5+z6] Gamma[-z1-z3+z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[-2-z1-z3] Gamma[-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8),z6->-(1/16)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[1+z1+z3+z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[-z1-z3-z5-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/64),z5->-(1/8),z6->-(1/16),z7->-(1/32)}}]}

IIian[x_,-1,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m12d02[y],y-> x],1/eps^p]]
IIian[x_,-1,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a1m12d03[y],y-> x],1/eps^p]]

IIin0[x_,-1,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a1m12[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,-1,2,d0_,p_]:={IIian[x,-1,2,d0,p],0}+IIin0[x,-1,2,d0,p]

(**)

anpIc0a1a10m1d02[x_]:=1/eps^3(-(1/2))+1/eps^2(1/(1-x)^3(Log[x]/2)+1/(1-x)^2(1/2)+1/(1-x)(1/4)+(-(11/4)+(3 Log[x])/2))+1/eps(1/(1-x)^3(-(\[Pi]^2/6)-Log[2]^2/2-Log[2] Log[1-x/2]+(11 Log[x])/4+Log[2] Log[x]+1/2 Log[1-x] Log[x]+Log[1-x/2] Log[x]-(3 Log[x]^2)/2+PolyLog[2,x/2]+1/2 PolyLog[2,x])+1/(1-x)^2(13/4-\[Pi]^2/12+2 Log[2]-(15 Log[x])/4+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-1/2x)^2(Log[1/2*x])+1/(1-x)(1/4-\[Pi]^2/12-(7 Log[x])/4+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-1/2x)(1+Log[1/2*x])+(-(25/2)+\[Pi]^2/4+Log[2]^2/2+Log[2] Log[1-x/2]+(35 Log[x])/4-Log[2] Log[x]+5/2 Log[1-x] Log[x]-Log[1-x/2] Log[x]-(5 Log[x]^2)/2-PolyLog[2,x/2]+5/2 PolyLog[2,x]))
anpIc0a1a10m1d03[x_]:=1/eps^3(-(1/2))+1/eps^2(1/(1-x)^5(Log[x]/2)+1/(1-x)^4(1/2)+1/(1-x)^3(1/4)+1/(1-x)^2(1/6)+1/(1-x)(1/8)+(-(73/24)+(3 Log[x])/2))+1/eps(1/(1-x)^5(-(\[Pi]^2/6)-Log[2]^2/2-Log[2] Log[1-x/2]+(73 Log[x])/24+Log[2] Log[x]+1/2 Log[1-x] Log[x]+Log[1-x/2] Log[x]-(3 Log[x]^2)/2+PolyLog[2,x/2]+1/2 PolyLog[2,x])+1/(1-x)^4(85/24-\[Pi]^2/24+2 Log[2]-(10 Log[x])/3+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^4(Log[1/2*x]/2)+1/(1-x)^3(9/16-\[Pi]^2/24-(23 Log[x])/24+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^3(1/2+Log[1/2*x]/2)+1/(1-x)^2(13/144-\[Pi]^2/24+(2 Log[2])/3-(41 Log[x])/24+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^2(3/4+(2 Log[1/2*x])/3)+1/(1-x)(-(7/12)-\[Pi]^2/24-(23 Log[x])/12+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)(13/12+Log[1/2*x])+(-(251/18)+\[Pi]^2/4+Log[2]^2/2+Log[2] Log[1-x/2]+(245 Log[x])/24-Log[2] Log[x]+5/2 Log[1-x] Log[x]-Log[1-x/2] Log[x]-(5 Log[x]^2)/2-PolyLog[2,x/2]+5/2 PolyLog[2,x]))

mb0Ic0a1a10m1[x_]:={MBint[1/3 (-64+2 \[Pi]^2-2 (-48+\[Pi]^2) Log[x]-48 Log[x]^2+16 Log[x]^3+PolyGamma[2,1]-16 PolyGamma[2,2]),{{eps->0,delta->0,deltap->0,d0c->3},{}}],MBint[(2^(-3-z4) x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (x^z4 Gamma[-1+2 d0c] Gamma[-z4] (Gamma[2+z4] (-96+24 EulerGamma-Log[16777216]+96 Log[x]+24 PolyGamma[0,-z4]+24 PolyGamma[0,z4]-24 PolyGamma[0,1+z4])+2^(3+z4) Gamma[1+z4] (12 EulerGamma+Log[64]-12 Log[x]+3 PolyGamma[0,-z4]+3 PolyGamma[0,z4]-3 PolyGamma[0,1+z4]+9 PolyGamma[0,2+z4]))+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (48+24 EulerGamma+6 EulerGamma^2-5 \[Pi]^2+6 Log[4]^2+8 Log[64]+4 EulerGamma Log[64]-72 Log[x]-36 EulerGamma Log[x]-4 Log[262144] Log[x]+54 Log[x]^2+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,-1+2 d0c-z4]^2-24 PolyGamma[0,z4]-12 EulerGamma PolyGamma[0,z4]-4 Log[64] PolyGamma[0,z4]+36 Log[x] PolyGamma[0,z4]+6 PolyGamma[0,z4]^2+24 PolyGamma[0,1+z4]+12 EulerGamma PolyGamma[0,1+z4]+4 Log[64] PolyGamma[0,1+z4]-36 Log[x] PolyGamma[0,1+z4]-12 PolyGamma[0,z4] PolyGamma[0,1+z4]+6 PolyGamma[0,1+z4]^2-4 PolyGamma[0,-1+2 d0c-z4] (6+3 EulerGamma+Log[64]-9 Log[x]-3 PolyGamma[0,z4]+3 PolyGamma[0,1+z4])+8 PolyGamma[0,-1+2 d0c] (6+3 EulerGamma+Log[64]-9 Log[x]-3 PolyGamma[0,-1+2 d0c-z4]-3 PolyGamma[0,z4]+3 PolyGamma[0,1+z4])-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,-1+2 d0c-z4]+6 PolyGamma[1,z4]+6 PolyGamma[1,1+z4])))/(3 Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(5/8)}}],MBint[(2^z6 x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[z6] (2 x^(1+z4+z6) Gamma[2 d0c] Gamma[-1-z4-z6] Gamma[1+z4+z6] Gamma[2+z4+z6]^2-Gamma[z4+z6] Gamma[3+z4+z6] (2 x^(z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[1+z4+z6]+Gamma[-1+2 d0c-z4-z6] Gamma[2+z4+z6] (2-EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+PolyGamma[0,-1+2 d0c-z4-z6]-2 PolyGamma[0,z6]-3 PolyGamma[0,z4+z6]))))/(Gamma[-1+2 d0c] Gamma[2+z4+z6] Gamma[3+z4+z6]),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(5/8),z6->-(5/32)}}],MBint[-(2^(1+z6) x^(-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[z6] Gamma[1-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c] Gamma[2-z7]),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(5/8),z6->-(5/32),z7->-(11/32)}}],MBint[(x^(-z4-z7) Gamma[-z4] Gamma[1+z4] Gamma[1-z7] Gamma[-1+2 d0c-z4-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z7] (4 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-3 PolyGamma[0,1-z7]+4 PolyGamma[0,2-z7]-3 PolyGamma[0,-1+2 d0c-z4-z7]+2 PolyGamma[0,z7]+PolyGamma[0,z4+z7]))/(Gamma[-1+2 d0c] Gamma[2-z7]),{{eps->0,delta->0,deltap->0,d0c->3},{z4->-(5/8),z7->-(11/32)}}],MBint[-((Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/Gamma[1+z1]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8)}}],MBint[-(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (2 EulerGamma-2 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1-z2]+2 PolyGamma[0,2-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[1-z1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z1-z2]),{{eps->0,delta->0,deltap->0,d0c->3},{z1->-(1/8),z2->-(7/16)}}],MBint[(2^-z4 x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2] Gamma[-z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(5/8)}}],MBint[(2^z6 x^(-z2-z4-z6) Gamma[-1+2 d0c-z2] Gamma[-z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z2+z6] (-x^(1+z4+z6) Gamma[2 d0c] Gamma[-1+z2-z4-z6] Gamma[1+z4+z6] Gamma[2-z2+z4+z6]^2+(x^(z4+z6) Gamma[-1+2 d0c] Gamma[z2-z4-z6] Gamma[z4+z6] Gamma[1-z2+z4+z6]+x^z2 Gamma[z2] Gamma[-1+2 d0c+z2-z4-z6] Gamma[-z2+z4+z6] Gamma[2-z2+z4+z6]) Gamma[3-z2+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[2-z2+z4+z6] Gamma[3-z2+z4+z6]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(5/8),z6->-(5/32)}}],MBint[(2^z6 x^(-z2-z4-z6-z7) Gamma[-1+2 d0c-z2] Gamma[-z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z2+z6] Gamma[1-z2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[z2+z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[2-z2-z7]),{{eps->0,delta->0,deltap->0,d0c->3},{z2->-(7/16),z4->-(5/8),z6->-(5/32),z7->-(11/32)}}],MBint[-(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (3 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-z1-z2]+3 PolyGamma[0,1-z1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z2->-(3/4)}}],MBint[(2^-z4 x^(-1-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] (x^z4 Gamma[-1+2 d0c] Gamma[-z1-z2] Gamma[1+z1+z2] Gamma[-1-z1-z2-z4] Gamma[z4] Gamma[2+z4]+2^(1+z1+z2+z4) Gamma[-1-z1-z2] Gamma[1-z1-z2] (Gamma[1+z1+z2] Gamma[-1+2 d0c-z4] Gamma[z4] Gamma[2+z4]+x^z4 Gamma[-1+2 d0c] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z2+z4])))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-1-z1-z2] Gamma[1-z1-z2] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z2->-(3/4),z4->-(3/64)}}],MBint[(2^z6 x^(-1-z1-z2-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-1-z1-z2+z6] (x^(z4+z6) Gamma[-1+2 d0c] Gamma[1+z1+z2-z4-z6] Gamma[z4+z6] Gamma[-z1-z2+z4+z6]+x^(1+z1+z2) Gamma[1+z1+z2] Gamma[2 d0c+z1+z2-z4-z6] Gamma[-1-z1-z2+z4+z6] Gamma[1-z1-z2+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-1-z1-z2] Gamma[1-z1-z2+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z2->-(3/4),z4->-(3/64),z6->-(1/8)}}],MBint[(2^(1+z1+z2) x^(-2-2 z1-2 z2-z4-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z2-z7] Gamma[-2+2 d0c-z1-z2-z4-z7] Gamma[-z7] Gamma[1+z1+z2+z7] Gamma[1+z1+z2+z4+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[1-z1-z2-z7]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z2->-(3/4),z4->-(3/64),z7->-(3/32)}}],MBint[(2^z6 x^(-1-z1-z2-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-1-z1-z2+z6] Gamma[-z1-z2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[1+z1+z2+z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-1-z1-z2] Gamma[1-z1-z2-z7]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z2->-(3/4),z4->-(3/64),z6->-(1/8),z7->-(3/32)}}]}

IIian[x_,0,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a10m1d02[y],y-> x],1/eps^p]]
IIian[x_,0,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a10m1d03[y],y-> x],1/eps^p]]

IIin0[x_,0,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a10m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,0,-1,d0_,p_]:={IIian[x,0,-1,d0,p],0}+IIin0[x,0,-1,d0,p]

(**)

anpIc0a1a100d02[x_]:=1/eps^2+1/eps(1/(1-x)^3(-Log[x])+1/(1-x)^2(-1-Log[x]/2)+1/(1-x)(-1-Log[x]/2)+(8-2 Log[x]))
anpIc0a1a100d03[x_]:=1/eps^2+1/eps(1/(1-x)^5(-Log[x])+1/(1-x)^4(-1-Log[x]/4)+1/(1-x)^3(-(3/4)-Log[x]/4)+1/(1-x)^2(-(17/24)-Log[x]/4)+1/(1-x)(-(17/24)-Log[x]/4)+(55/6-2 Log[x]))

mb0Ic0a1a100[x_]:={MBint[-(2^-z4 x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (2 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (2^z4 Gamma[1+z4]-Gamma[2+z4])+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (4+EulerGamma+Log[4]-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z4]-PolyGamma[0,z4]+PolyGamma[0,1+z4])))/(Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/16)}}],MBint[4 (7-6 Log[x]+2 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[-1+2 d0c] 2^(1+z6) x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c-z4-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z6],{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(3/32)}}],MBint[-(x^-z1 Gamma[1-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1-z1]+3 PolyGamma[0,2-z1]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]))/(Gamma[-1+2 d0c] Gamma[2-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(2^-z4 x^-z1 Gamma[1-z1] Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[1+z1] Gamma[-z1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[2-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16)}}],MBint[(2^z6 x^(-z1-z4-z6) Gamma[-1+2 d0c-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1+z6] (x^(z4+z6) Gamma[-1+2 d0c] Gamma[z1-z4-z6] Gamma[z4+z6] Gamma[1-z1+z4+z6]+x^z1 Gamma[z1] Gamma[-1+2 d0c+z1-z4-z6] Gamma[-z1+z4+z6] Gamma[2-z1+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[2-z1+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(3/32)}}],MBint[-(2 x^(-z4-z7) Gamma[-z4] Gamma[1+z4] Gamma[1-z7] Gamma[-1+2 d0c-z4-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z7])/(Gamma[-1+2 d0c] Gamma[2-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z7->-(3/64)}}],MBint[(2^z6 x^(-z1-z4-z6-z7) Gamma[-1+2 d0c-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1+z6] Gamma[1-z1-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[z1+z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[2-z1-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(3/32),z7->-(3/64)}}]}

IIian[x_,0,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a100d02[y],y-> x],1/eps^p]]
IIian[x_,0,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a100d03[y],y-> x],1/eps^p]]

IIin0[x_,0,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a100[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,0,0,d0_,p_]:={IIian[x,0,0,d0,p],0}+IIin0[x,0,0,d0,p]

(**)

anpIc0a1a101d02[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^3(-(Log[x]/2))+1/(1-x)^2(-(1/2)-Log[x]/4)+1/(1-x)(-(1/2)-Log[x]/4)+(4-Log[x]))
anpIc0a1a101d03[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^5(-(Log[x]/2))+1/(1-x)^4(-(1/2)-Log[x]/8)+1/(1-x)^3(-(3/8)-Log[x]/8)+1/(1-x)^2(-(17/48)-Log[x]/8)+1/(1-x)(-(17/48)-Log[x]/8)+(55/12-Log[x]))

mb0Ic0a1a101[x_]:={MBint[(2^(z3-z4) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] (Gamma[-z1-z3] Gamma[1+z1+z3] Gamma[-1-z1-z3-z4] Gamma[z4] Gamma[2+z4]+2^(1+z1+z3+z4) Gamma[-1-z1-z3] Gamma[1-z1-z3] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z3+z4]))/(Gamma[-1+2 d0c] Gamma[-1-z1-z3] Gamma[1-z1-z3] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/4)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,1-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8)}}],MBint[(2^(z3+z6) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z3-z4-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[z4+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c] Gamma[-1-z1-z3] Gamma[1-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/4),z6->-(1/16)}}],MBint[(2^(1+z1+2 z3) x^(-2-2 z1-2 z3-z4-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z7] Gamma[-2+2 d0c-z1-z3-z4-z7] Gamma[-z7] Gamma[1+z1+z3+z7] Gamma[1+z1+z3+z4+z7])/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/4),z7->-(1/32)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[1+z1+z3+z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/4),z6->-(1/16),z7->-(1/32)}}],MBint[2 (7-6 Log[x]+2 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[-(2^(-1-z4) x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (2 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (2^z4 Gamma[1+z4]-Gamma[2+z4])+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (4+EulerGamma+Log[4]-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z4]-PolyGamma[0,z4]+PolyGamma[0,1+z4])))/(Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/64)}}],MBint[1/Gamma[-1+2 d0c] 2^z6 x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c-z4-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z6],{{eps->0,delta->0,d0c->3},{z4->-(3/64),z6->-(3/16)}}],MBint[-2^(-1-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (6+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1-z1) x^-z4 Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-1+2 d0c-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/64)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] (x^(z4+z6) Gamma[-1+2 d0c] Gamma[z1+z3-z4-z6] Gamma[z4+z6] Gamma[1-z1-z3+z4+z6]+x^(z1+z3) Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6] Gamma[2-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/8),z4->-(3/64),z6->-(3/16)}}],MBint[-(x^(-z4-z7) Gamma[-z4] Gamma[1+z4] Gamma[1-z7] Gamma[-1+2 d0c-z4-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z7])/(Gamma[-1+2 d0c] Gamma[2-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/64),z7->-(3/32)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,1-z1-z3]+3 PolyGamma[0,2-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/8)}}],MBint[(2^(-1+z3-z4) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/8),z4->-(3/64)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[z1+z3+z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/8),z4->-(3/64),z6->-(3/16),z7->-(3/32)}}]}

IIian[x_,0,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a101d02[y],y-> x],1/eps^p]]
IIian[x_,0,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a101d03[y],y-> x],1/eps^p]]

IIin0[x_,0,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a101[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,0,1,d0_,p_]:={IIian[x,0,1,d0,p],0}+IIin0[x,0,1,d0,p]

(**)

anpIc0a1a102d02[x_]:=1/eps^2(1/3)+1/eps(1/(1-x)^3(-(Log[x]/3))+1/(1-1/2x)^3(Log[1/2*x]/6)+1/(1-x)^2(-(1/3)-Log[x]/6)+1/(1-1/2x)^2(1/6-Log[1/2*x]/12)+1/(1-x)(-(1/3)-Log[x]/6)+1/(1-1/2x)(-(Log[1/2*x]/12))+(49/18-(2 Log[x])/3))
anpIc0a1a102d03[x_]:=1/eps^2(1/3)+1/eps(1/(1-x)^5(-(Log[x]/3))+1/(1-1/2x)^5(Log[1/2*x]/6)+1/(1-x)^4(-(1/3)-Log[x]/12)+1/(1-1/2x)^4(1/6-Log[1/2*x]/24)+1/(1-x)^3(-(1/4)-Log[x]/12)+1/(1-1/2x)^3(1/24-Log[1/2*x]/24)+1/(1-x)^2(-(17/72)-Log[x]/12)+1/(1-1/2x)^2(-(1/144)-Log[1/2*x]/24)+1/(1-x)(-(17/72)-Log[x]/12)+1/(1-1/2x)(-(5/144)-Log[1/2*x]/24)+(28/9-(2 Log[x])/3))

mb0Ic0a1a102[x_]:={MBint[(2^(z3-z4) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] (Gamma[-1-z1-z3] Gamma[2+z1+z3] Gamma[-2-z1-z3-z4] Gamma[z4] Gamma[2+z4]+2^(2+z1+z3+z4) Gamma[-2-z1-z3] Gamma[-z1-z3] Gamma[-z4] Gamma[1+z4] Gamma[2+z1+z3+z4]))/(Gamma[-1+2 d0c] Gamma[-2-z1-z3] Gamma[-z1-z3] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z3->-(7/4),z4->-(5/32)}}],MBint[-(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z3] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-1-z1-z3]+3 PolyGamma[0,-z1-z3]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3]))/(Gamma[-1+2 d0c] Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z3->-(7/4)}}],MBint[(2^(z3+z6) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[2+z1+z3-z4-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[z4+z6] Gamma[-1-z1-z3+z4+z6])/(Gamma[-1+2 d0c] Gamma[-2-z1-z3] Gamma[-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z3->-(7/4),z4->-(5/32),z6->-(5/64)}}],MBint[(2^(2+z1+2 z3) x^(-4-2 z1-2 z3-z4-z7) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z7] Gamma[-3+2 d0c-z1-z3-z4-z7] Gamma[-z7] Gamma[2+z1+z3+z7] Gamma[2+z1+z3+z4+z7])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z3->-(7/4),z4->-(5/32),z7->-(5/128)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[-1-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[2+z1+z3+z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(3/16),z3->-(7/4),z4->-(5/32),z6->-(5/64),z7->-(5/128)}}],MBint[2/27 (131-111 Log[x]+36 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[-(2^(-1-z4) x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (12 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (2^z4 Gamma[1+z4]-Gamma[2+z4])+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (25+6 EulerGamma+Log[4096]-18 Log[x]+12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,-1+2 d0c-z4]-6 PolyGamma[0,z4]+6 PolyGamma[0,1+z4])))/(9 Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/32)}}],MBint[(2^(1+z6) x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c-z4-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z6])/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z4->-(3/32),z6->-(1/4)}}],MBint[-(1/9) 2^(-1-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (37+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,2-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^-z1 x^-z4 Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-1+2 d0c-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(3/32)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] (x^(z4+z6) Gamma[-1+2 d0c] Gamma[z1+z3-z4-z6] Gamma[z4+z6] Gamma[1-z1-z3+z4+z6]+x^(z1+z3) Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6] Gamma[2-z1-z3+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(3/32),z6->-(1/4)}}],MBint[-(2 x^(-z4-z7) Gamma[-z4] Gamma[1+z4] Gamma[1-z7] Gamma[-1+2 d0c-z4-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z7])/(3 Gamma[-1+2 d0c] Gamma[2-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/32),z7->-(1/16)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (13+12 EulerGamma-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-12 PolyGamma[0,1-z1-z3]+18 PolyGamma[0,2-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[(2^(z3-z4) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(3 Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(3/32)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[z1+z3+z7] Gamma[z4+z6+z7])/(3 Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(3/32),z6->-(1/4),z7->-(1/16)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1-z1) x^-z4 Gamma[1-z1] Gamma[-z1] Gamma[1+z1]^2 Gamma[-1+2 d0c-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16)}}],MBint[-2^(-1-z1) Gamma[1-z1] Gamma[-z1] Gamma[1+z1]^2 (6+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,1-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-1}}],MBint[(2^(z3-z4) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-1-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[-1-z1-z3] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-1,z4->-(3/16)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-1-z1-z3+z6] (x^(z4+z6) Gamma[-1+2 d0c] Gamma[1+z1+z3-z4-z6] Gamma[z4+z6] Gamma[-z1-z3+z4+z6]+x^(1+z1+z3) Gamma[1+z1+z3] Gamma[2 d0c+z1+z3-z4-z6] Gamma[-1-z1-z3+z4+z6] Gamma[1-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-1,z4->-(3/16),z6->-(3/32)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[1+z1+z3+z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-1,z4->-(3/16),z6->-(3/32),z7->-(3/64)}}]}

IIian[x_,0,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a102d02[y],y-> x],1/eps^p]]
IIian[x_,0,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a102d03[y],y-> x],1/eps^p]]

IIin0[x_,0,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a102[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,0,2,d0_,p_]:={IIian[x,0,2,d0,p],0}+IIin0[x,0,2,d0,p]

(**)

anpIc0a1a11m1d02[x_]:=1/eps^3(-(1/4))+1/eps^2(1/(1-x)^3(Log[x]/4)+1/(1-x)^2(1/4)+1/(1-x)(1/8)+(-(13/8)+(3 Log[x])/4))+1/eps(1/(1-x)^3(-(\[Pi]^2/12)-Log[2]^2/4-1/2 Log[2] Log[1-x/2]+(7 Log[x])/8+1/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]+1/2 Log[1-x/2] Log[x]-(3 Log[x]^2)/4+1/2 PolyLog[2,x/2]+1/4 PolyLog[2,x])+1/(1-x)^2(9/8+Log[2]-(11 Log[x])/8)+1/(1-1/2x)^2(Log[1/2*x]/2)+1/(1-x)(1/8-\[Pi]^2/12-(3 Log[x])/8+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-1/2x)(1/2+Log[1/2*x]/2)+(-(29/4)+(3 \[Pi]^2)/16-Log[2]+Log[2]^2/4+1/2 Log[2] Log[1-x/2]+(39 Log[x])/8-1/2 Log[2] Log[x]+3/4 Log[1-x] Log[x]-1/2 Log[1-x/2] Log[x]-(5 Log[x]^2)/4-1/2 PolyLog[2,x/2]+3/4 PolyLog[2,x]))
anpIc0a1a11m1d03[x_]:=1/eps^3(-(1/4))+1/eps^2(1/(1-x)^5(Log[x]/4)+1/(1-x)^4(1/4)+1/(1-x)^3(1/8)+1/(1-x)^2(1/12)+1/(1-x)(1/16)+(-(85/48)+(3 Log[x])/4))+1/eps(1/(1-x)^5(-(\[Pi]^2/12)-Log[2]^2/4-1/2 Log[2] Log[1-x/2]+(49 Log[x])/48+1/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]+1/2 Log[1-x/2] Log[x]-(3 Log[x]^2)/4+1/2 PolyLog[2,x/2]+1/4 PolyLog[2,x])+1/(1-x)^4(61/48+Log[2]-(21 Log[x])/16)+1/(1-1/2x)^4(Log[1/2*x]/4)+1/(1-x)^3(25/96-\[Pi]^2/72-Log[x]/3+1/12 Log[1-x] Log[x]+1/12 PolyLog[2,x])+1/(1-1/2x)^3(1/4+Log[1/2*x]/4)+1/(1-x)^2(37/288-\[Pi]^2/36+Log[2]/3-(2 Log[x])/3+1/6 Log[1-x] Log[x]+1/6 PolyLog[2,x])+1/(1-1/2x)^2(3/8+Log[1/2*x]/3)+1/(1-x)(-(1/48)-\[Pi]^2/24-(17 Log[x])/48+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)(13/24+Log[1/2*x]/2)+(-(299/36)+(3 \[Pi]^2)/16-Log[2]+Log[2]^2/4+1/2 Log[2] Log[1-x/2]+(85 Log[x])/16-1/2 Log[2] Log[x]+3/4 Log[1-x] Log[x]-1/2 Log[1-x/2] Log[x]-(5 Log[x]^2)/4-1/2 PolyLog[2,x/2]+3/4 PolyLog[2,x]))

mbm1Ic0a1a11m1d02[x_]:={MBint[1/(Gamma[2-z7] Gamma[3-z7]) 2^(-1+z6) y^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (y Gamma[2-z7] Gamma[3-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z7] Gamma[2-z4-z6-z7] Gamma[1+z4+z6+z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}
mbm1Ic0a1a11m1d03[x_]:={MBint[(2^(-3+z6) y^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (y Gamma[2-z7] Gamma[5-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z7] Gamma[4-z4-z6-z7] Gamma[1+z4+z6+z7]))/(3 Gamma[2-z7] Gamma[3-z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}

mb0Ic0a1a11m1[x_]:={MBint[(2^(-4+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (16 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6] (-1+2 EulerGamma-4 Log[x]+PolyGamma[0,1+z4]+3 PolyGamma[0,-z4-z6]-2 PolyGamma[0,1+z6]-PolyGamma[0,z4+z6]-4 PolyGamma[0,1+z4+z6]+5 PolyGamma[0,3+z4+z6])+Gamma[3+z4+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (16-8 EulerGamma+2 EulerGamma^2-3 \[Pi]^2-8 Log[x]+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2+8 PolyGamma[0,-1+2 d0c-z4-z6]-4 EulerGamma PolyGamma[0,-1+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,-1+2 d0c-z4-z6]^2-16 PolyGamma[0,1+z6]+8 EulerGamma PolyGamma[0,1+z6]+8 Log[x] PolyGamma[0,1+z6]-8 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,1+z6]+8 PolyGamma[0,1+z6]^2-24 PolyGamma[0,z4+z6]+12 EulerGamma PolyGamma[0,z4+z6]+12 Log[x] PolyGamma[0,z4+z6]-12 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,z4+z6]+24 PolyGamma[0,1+z6] PolyGamma[0,z4+z6]+18 PolyGamma[0,z4+z6]^2-4 PolyGamma[0,1+z4] (-2+EulerGamma+Log[x]-PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,z4+z6])-8 PolyGamma[0,-1+2 d0c] (-2+EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-1+2 d0c-z4-z6]+8 PolyGamma[1,1+z6]+18 PolyGamma[1,z4+z6])+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (16-8 EulerGamma+2 EulerGamma^2-3 \[Pi]^2-8 Log[x]+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2+8 PolyGamma[0,-2+2 d0c-z4-z6]-4 EulerGamma PolyGamma[0,-2+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,-2+2 d0c-z4-z6]^2-16 PolyGamma[0,1+z6]+8 EulerGamma PolyGamma[0,1+z6]+8 Log[x] PolyGamma[0,1+z6]-8 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,1+z6]+8 PolyGamma[0,1+z6]^2-24 PolyGamma[0,1+z4+z6]+12 EulerGamma PolyGamma[0,1+z4+z6]+12 Log[x] PolyGamma[0,1+z4+z6]-12 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,1+z4+z6]+24 PolyGamma[0,1+z6] PolyGamma[0,1+z4+z6]+18 PolyGamma[0,1+z4+z6]^2-4 PolyGamma[0,1+z4] (-2+EulerGamma+Log[x]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[0,-1+2 d0c] (-2+EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-2+2 d0c-z4-z6]+8 PolyGamma[1,1+z6]+18 PolyGamma[1,1+z4+z6]))))/(Gamma[-1+2 d0c] Gamma[3+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z6->-(1/32)}}],MBint[(2^z6 x^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7] (-1+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-2 PolyGamma[0,1+z6]-3 PolyGamma[0,1-z7]+4 PolyGamma[0,3-z7]-PolyGamma[0,-1+2 d0c-z4-z6-z7]+2 PolyGamma[0,z7]-PolyGamma[0,z4+z6+z7])+Gamma[3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7] (2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-2 PolyGamma[0,1+z6]-3 PolyGamma[0,1-z7]+4 PolyGamma[0,2-z7]-PolyGamma[0,-2+2 d0c-z4-z6-z7]+2 PolyGamma[0,z7]-PolyGamma[0,1+z4+z6+z7])))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7]),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z6->-(1/32),z7->-(19/64)}}],MBint[(2^(-1+z6) x^(-1-z2-z4-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z2+z6] (2 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[z2-z4-z6] Gamma[z4+z6] Gamma[1-z2+z4+z6]+x^z2 Gamma[z2] (x Gamma[-1+2 d0c+z2-z4-z6] Gamma[-z2+z4+z6]+2 Gamma[-2+2 d0c+z2-z4-z6] Gamma[1-z2+z4+z6]) Gamma[3-z2+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2]^2 Gamma[3-z2+z4+z6]),{{eps->0,delta->0,d0c->3},{z2->-(3/8),z4->-(1/8),z6->-(1/32)}}],MBint[(2^z6 x^(-1-z2-z4-z6-z7) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z2+z6] Gamma[1-z2-z7] Gamma[-z7] Gamma[z2+z7] (x Gamma[2-z2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z2-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2]^2 Gamma[2-z2-z7] Gamma[3-z2-z7]),{{eps->0,delta->0,d0c->3},{z2->-(3/8),z4->-(1/8),z6->-(1/32),z7->-(19/64)}}],MBint[1/3 2^(-4-z4) Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (264-60 EulerGamma+6 EulerGamma^2-13 \[Pi]^2+60 Log[2]-12 EulerGamma Log[2]+6 Log[2]^2-240 Log[x]+48 EulerGamma Log[x]-48 Log[2] Log[x]+96 Log[x]^2+6 PolyGamma[0,1-z4]^2+6 PolyGamma[0,z4]^2+12 PolyGamma[0,z4] (-5+EulerGamma-Log[2]+4 Log[x]-PolyGamma[0,1+z4])+12 PolyGamma[0,1-z4] (-5+EulerGamma-Log[2]+4 Log[x]+PolyGamma[0,z4]-PolyGamma[0,1+z4])+60 PolyGamma[0,1+z4]-12 EulerGamma PolyGamma[0,1+z4]+3 Log[16] PolyGamma[0,1+z4]-48 Log[x] PolyGamma[0,1+z4]+6 PolyGamma[0,1+z4]^2+6 PolyGamma[1,1-z4]+6 PolyGamma[1,z4]+6 PolyGamma[1,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(1/8)}}],MBint[1/24 (-410+10 \[Pi]^2-8 (-66+\[Pi]^2) Log[x]-240 Log[x]^2+64 Log[x]^3+3 PolyGamma[2,1]+PolyGamma[2,2]-64 PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[-((Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/(2 Gamma[1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/16)}}],MBint[(2^-z4 x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[1-z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[3-z2]),{{eps->0,delta->0,d0c->3},{z2->-(3/8),z4->-(1/8)}}],MBint[-(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (-1+2 EulerGamma-2 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1-z2]+2 PolyGamma[0,3-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[3-z2]),{{eps->0,delta->0,d0c->3},{z2->-(3/8)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[1-z1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[3-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(3/8)}}],MBint[-(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (-1+3 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-z1-z2]+3 PolyGamma[0,2-z1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16)}}],MBint[(2^-z4 x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z1-z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16),z4->-(1/8)}}],MBint[(2^z6 x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z2-z4-z6] Gamma[-z6] Gamma[-z1-z2+z6] Gamma[z4+z6] Gamma[-z1-z2+z4+z6])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-z1-z2] Gamma[2-z1-z2+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16),z4->-(1/8),z6->-(1/32)}}],MBint[(2^z6 x^(-2-z1-z2-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z2+z6] Gamma[-z1-z2-z7] Gamma[-z7] Gamma[1+z1+z2+z7] (x Gamma[1-z1-z2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[2-z1-z2-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-z1-z2] Gamma[1-z1-z2-z7] Gamma[2-z1-z2-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16),z4->-(1/8),z6->-(1/32),z7->-(1/64)}}]}

IIian[x_,1,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a11m1d02[y],y-> x],1/eps^p]]
IIian[x_,1,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a11m1d03[y],y-> x],1/eps^p]]
IIinm1[x_,1,-1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic0a1a11m1d02[y],{y-> x}]],2],True,0]
IIinm1[x_,1,-1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic0a1a11m1d03[y],{y-> x}]],2],True,0]

IIin0[x_,1,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a11m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,1,-1,d0_,p_]:={IIian[x,1,-1,d0,p],0}+ IIinm1[x,1,-1,d0,p]+ IIin0[x,1,-1,d0,p]

(**)

anpIc0a1a110d02[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^3(-(Log[x]/2))+1/(1-x)^2(-(1/2))+1/(1-x)(-(1/4)-Log[x]/2)+(17/4-Log[x]))
anpIc0a1a110d03[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^5(-(Log[x]/2))+1/(1-x)^4(-(1/2))+1/(1-x)^3(-(1/4)-Log[x]/12)+1/(1-x)^2(-(1/4)-Log[x]/6)+1/(1-x)(-(1/3)-Log[x]/4)+(29/6-Log[x]))

mb0Ic0a1a110[x_]:={MBint[2 (9-7 Log[x]+2 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[2^(-1-z4) Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (-7+EulerGamma-Log[2]+4 Log[x]+PolyGamma[0,1-z4]+PolyGamma[0,z4]-PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/16)}}],MBint[-(2^(-1+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (4 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6]+Gamma[3+z4+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (4-EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+PolyGamma[0,-1+2 d0c-z4-z6]-2 PolyGamma[0,1+z6]-3 PolyGamma[0,z4+z6])+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (4-EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+PolyGamma[0,-2+2 d0c-z4-z6]-2 PolyGamma[0,1+z6]-3 PolyGamma[0,1+z4+z6]))))/(Gamma[-1+2 d0c] Gamma[3+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(7/64)}}],MBint[-(x^-z1 Gamma[1-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (1+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1-z1]+3 PolyGamma[0,3-z1]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]))/(Gamma[-1+2 d0c] Gamma[3-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(2^-z4 x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[3-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16)}}],MBint[(2^(-1+z6) x^(-1-z1-z4-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1+z6] (2 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[z1-z4-z6] Gamma[z4+z6] Gamma[1-z1+z4+z6]+x^z1 Gamma[z1] (x Gamma[-1+2 d0c+z1-z4-z6] Gamma[-z1+z4+z6]+2 Gamma[-2+2 d0c+z1-z4-z6] Gamma[1-z1+z4+z6]) Gamma[3-z1+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1] Gamma[3-z1+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(7/64)}}],MBint[-(2^(1+z6) x^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(7/64),z7->-(7/128)}}],MBint[(2^z6 x^(-1-z1-z4-z6-z7) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1+z6] Gamma[1-z1-z7] Gamma[-z7] Gamma[z1+z7] (x Gamma[2-z1-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z1-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1] Gamma[2-z1-z7] Gamma[3-z1-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(7/64),z7->-(7/128)}}]}

IIian[x_,1,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a110d02[y],y-> x],1/eps^p]]
IIian[x_,1,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a110d03[y],y-> x],1/eps^p]]

IIin0[x_,1,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a110[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,1,0,d0_,p_]:={IIian[x,1,0,d0,p],0}+IIin0[x,1,0,d0,p]

(**)

anpIc0a1a111d02[x_]:=1/eps^2(1/4)+1/eps(1/(1-x)^3(-(Log[x]/4))+1/(1-x)^2(-(1/4))+1/(1-x)(-(1/8)-Log[x]/4)+(17/8-Log[x]/2))
anpIc0a1a111d03[x_]:=1/eps^2(1/4)+1/eps(1/(1-x)^5(-(Log[x]/4))+1/(1-x)^4(-(1/4))+1/(1-x)^3(-(1/8)-Log[x]/24)+1/(1-x)^2(-(1/8)-Log[x]/12)+1/(1-x)(-(1/6)-Log[x]/8)+(29/12-Log[x]/2))

mb0Ic0a1a111[x_]:={MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (1+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,2-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/4)}}],MBint[(2^(z3-z4) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/4),z4->-(1/8)}}],MBint[(2^(z3+z6) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z3-z4-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[z4+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[2-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/4),z4->-(1/8),z6->-(1/16)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-z7] Gamma[1+z1+z3+z7] (x Gamma[1-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[2-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[1-z1-z3-z7] Gamma[2-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/4),z4->-(1/8),z6->-(1/16),z7->-(1/32)}}],MBint[9-7 Log[x]+2 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[2^(-2-z4) Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (-7+EulerGamma-Log[2]+4 Log[x]+PolyGamma[0,1-z4]+PolyGamma[0,z4]-PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/16)}}],MBint[-(2^(-2+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (4 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6]+Gamma[3+z4+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (4-EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+PolyGamma[0,-1+2 d0c-z4-z6]-2 PolyGamma[0,1+z6]-3 PolyGamma[0,z4+z6])+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (4-EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+PolyGamma[0,-2+2 d0c-z4-z6]-2 PolyGamma[0,1+z6]-3 PolyGamma[0,1+z4+z6]))))/(Gamma[-1+2 d0c] Gamma[3+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(7/64)}}],MBint[-2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (7+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[2^(-2-z1-z4) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16)}}],MBint[1/Gamma[-1+2 d0c] 2^(-2-z1+z6) x^(-1-z4-z6) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(7/64)}}],MBint[(2^(-1+z3-z4) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[1-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(25/256),z4->-(3/16)}}],MBint[(2^(-2+z3+z6) x^(-1-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] (2 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[z1+z3-z4-z6] Gamma[z4+z6] Gamma[1-z1-z3+z4+z6]+x^(z1+z3) Gamma[z1+z3] (x Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]+2 Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]) Gamma[3-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[3-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(25/256),z4->-(3/16),z6->-(7/64)}}],MBint[-(2^z6 x^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(7/64),z7->-(7/128)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (1+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,1-z1-z3]+3 PolyGamma[0,3-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))/(Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(25/256)}}],MBint[(2^(-1+z3+z6) x^(-1-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-z7] Gamma[z1+z3+z7] (x Gamma[2-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(25/256),z4->-(3/16),z6->-(7/64),z7->-(7/128)}}]}

IIian[x_,1,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a111d02[y],y-> x],1/eps^p]]
IIian[x_,1,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a111d03[y],y-> x],1/eps^p]]

IIin0[x_,1,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a111[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,1,1,d0_,p_]:={IIian[x,1,1,d0,p],0}+IIin0[x,1,1,d0,p]

(**)

anpIc0a1a112d02[x_]:=1/eps^2(1/6)+1/eps(1/(1-x)^3(-(Log[x]/6))+1/(1-x)^2(-(1/6))+1/(1-1/2x)^2(Log[1/2*x]/12)+1/(1-x)(-(1/12)-Log[x]/6)+1/(1-1/2x)(1/12-Log[1/2*x]/12)+(13/9-Log[x]/3))
anpIc0a1a112d03[x_]:=1/eps^2(1/6)+1/eps(1/(1-x)^5(-(Log[x]/6))+1/(1-x)^4(-(1/6))+1/(1-1/2x)^4(Log[1/2*x]/24)+1/(1-x)^3(-(1/12)-Log[x]/36)+1/(1-1/2x)^3(1/24+Log[1/2*x]/72)+1/(1-x)^2(-(1/12)-Log[x]/18)+1/(1-1/2x)^2(5/144-Log[1/2*x]/72)+1/(1-x)(-(1/9)-Log[x]/12)+1/(1-1/2x)(1/144-Log[1/2*x]/24)+(59/36-Log[x]/3))

mb0Ic0a1a112[x_]:={MBint[(2^(1+z1+2 z3) x^(-4-2 z1-2 z3-z4-z7) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z7] Gamma[-z7] Gamma[2+z1+z3+z7] (x Gamma[-z1-z3-z7] Gamma[-2+2 d0c-z1-z3-z4-z7] Gamma[1+z1+z3+z4+z7]+Gamma[1-z1-z3-z7] Gamma[-3+2 d0c-z1-z3-z4-z7] Gamma[2+z1+z3+z4+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3-z7] Gamma[1-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-1,z4->-(1/4),z7->-(1/32)}}],MBint[(2^(z3-z4) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] (2^(1+z1+z3) Gamma[1-z1-z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[2+z4] Gamma[-1-z1-z3+z4]+Gamma[-1-z1-z3] Gamma[z4] (Gamma[2+z1+z3] Gamma[-1-z1-z3-z4] Gamma[2+z4]+2^(1+z1+z3+z4) Gamma[1-z1-z3] Gamma[1-z4] Gamma[1+z1+z3+z4])))/(Gamma[-1+2 d0c] Gamma[-1-z1-z3] Gamma[1-z1-z3] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-1,z4->-(1/4)}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z3] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (-1-2 EulerGamma+Gamma[1-z1-z3] Gamma[1+z1+z3]+3 Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z1]+2 PolyGamma[0,-1-z1-z3]-3 PolyGamma[0,1-z1-z3]+PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z1+z3]))/(Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-1}}],MBint[(2^(z3+z6) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[2+z1+z3-z4-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[z4+z6] Gamma[-1-z1-z3+z4+z6])/(Gamma[-1+2 d0c] Gamma[-1-z1-z3] Gamma[1-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-1,z4->-(1/4),z6->-(1/16)}}],MBint[(2^(z3+z6) x^(-3-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[-1-z1-z3-z7] Gamma[-z7] Gamma[2+z1+z3+z7] (x Gamma[-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[1-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[-z1-z3-z7] Gamma[1-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-1,z4->-(1/4),z6->-(1/16),z7->-(1/32)}}],MBint[671/108-(43 Log[x])/9+(4 Log[x]^2)/3,{{eps->0,delta->0,d0c->3},{}}],MBint[1/9 2^(-2-z4) Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (-43+6 EulerGamma-6 Log[2]+24 Log[x]+6 PolyGamma[0,1-z4]+6 PolyGamma[0,z4]-6 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/16)}}],MBint[-(2^(-2+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (24 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6]+Gamma[3+z4+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (25-6 EulerGamma-6 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z4]+6 PolyGamma[0,-1+2 d0c-z4-z6]-12 PolyGamma[0,1+z6]-18 PolyGamma[0,z4+z6])-2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-25+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-2+2 d0c-z4-z6]+12 PolyGamma[0,1+z6]+18 PolyGamma[0,1+z4+z6]))))/(9 Gamma[-1+2 d0c] Gamma[3+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(9/32)}}],MBint[-(1/9) 2^(-2-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (43+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,2-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/3 2^(-1-z1-z4) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(3/16)}}],MBint[(2^(-1-z1+z6) x^(-1-z4-z6) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(3/16),z6->-(9/32)}}],MBint[(2^(z3-z4) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[1-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(3 Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(3/16)}}],MBint[(2^(-1+z3+z6) x^(-1-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] (2 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[z1+z3-z4-z6] Gamma[z4+z6] Gamma[1-z1-z3+z4+z6]+x^(z1+z3) Gamma[z1+z3] (x Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]+2 Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]) Gamma[3-z1-z3+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[3-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(3/16),z6->-(9/32)}}],MBint[-(2^(1+z6) x^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(3 Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(9/32),z7->-(1/64)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (7+12 EulerGamma-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-12 PolyGamma[0,1-z1-z3]+18 PolyGamma[0,3-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-z7] Gamma[z1+z3+z7] (x Gamma[2-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(3 Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(3/16),z6->-(9/32),z7->-(1/64)}}],MBint[-2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[1+z1]^2 (7+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/64)}}],MBint[2^(-2-z1-z4) Gamma[1-z1] Gamma[-z1] Gamma[1+z1]^2 Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/64),z4->-(1/4)}}],MBint[1/Gamma[-1+2 d0c] 2^(-2-z1+z6) x^(-1-z4-z6) Gamma[1-z1] Gamma[-z1] Gamma[1+z1]^2 Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z4->-(1/4),z6->-(1/16)}}],MBint[(2^(z3-z4) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-(5/4),z4->-(1/4)}}],MBint[(2^(-1+z3+z6) x^(-1-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] (2 x^(z4+z6) Gamma[-1+2 d0c] Gamma[1+z1+z3-z4-z6] Gamma[z4+z6] Gamma[-z1-z3+z4+z6]+x^(z1+z3) Gamma[1+z1+z3] (x Gamma[2 d0c+z1+z3-z4-z6] Gamma[-1-z1-z3+z4+z6]+2 Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]) Gamma[2-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-(5/4),z4->-(1/4),z6->-(1/16)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (1+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,2-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-(5/4)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-z7] Gamma[1+z1+z3+z7] (x Gamma[1-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[2-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[1-z1-z3-z7] Gamma[2-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/64),z3->-(5/4),z4->-(1/4),z6->-(1/16),z7->-(1/32)}}]}

IIian[x_,1,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a112d02[y],y-> x],1/eps^p]]
IIian[x_,1,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a112d03[y],y-> x],1/eps^p]]

IIin0[x_,1,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a112[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,1,2,d0_,p_]:={IIian[x,1,2,d0,p],0}+IIin0[x,1,2,d0,p]

(**)

anpIc0a1a12m1d02[x_]:=1/eps^3(-(1/6))+1/eps^2(1/(1-1/2x)^4(-(Log[1/2*x]/4))+1/(1-x)^3(Log[x]/6)+1/(1-1/2x)^3(-(1/4)+Log[1/2*x]/4)+1/(1-x)^2(1/6)+1/(1-1/2x)^2(1/8)+1/(1-x)(1/12)+1/(1-1/2x)(1/24)+(-(11/9)+Log[x]/2))+1/eps(1/(1-1/2x)^4((5 \[Pi]^2)/48+Log[2]/12+(3 Log[2]^2)/4+Log[2] Log[1-x/2]-Log[x]/12-3/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]-Log[1-x/2] Log[x]+(3 Log[x]^2)/4-PolyLog[2,x/2]+1/4 PolyLog[2,x])+1/(1-x)^3(-(\[Pi]^2/18)-Log[2]^2/6-1/3 Log[2] Log[1-x/2]+(11 Log[x])/18+1/3 Log[2] Log[x]+1/6 Log[1-x] Log[x]+1/3 Log[1-x/2] Log[x]-Log[x]^2/2+1/3 PolyLog[2,x/2]+1/6 PolyLog[2,x])+1/(1-1/2x)^3(-(13/12)-(5 \[Pi]^2)/48-Log[2]/4-(3 Log[2]^2)/4-Log[2] Log[1-x/2]+(3 Log[x])/4+3/2 Log[2] Log[x]-1/4 Log[1-x] Log[x]+Log[1-x/2] Log[x]-(3 Log[x]^2)/4+PolyLog[2,x/2]-1/4 PolyLog[2,x])+1/(1-x)^2(7/9+(2 Log[2])/3-Log[x])+1/(1-1/2x)^2(11/24+Log[1/2*x]/3)+1/(1-x)(1/72-(2 Log[x])/3)+1/(1-1/2x)(47/72-Log[2]/3+Log[x]/2)+(-(1355/216)+(7 \[Pi]^2)/48-7/(6 x^2)+\[Pi]^2/(6 x^2)-1/(24 x)+\[Pi]^2/(12 x)-Log[2]/3+Log[2]^2/6+1/3 Log[2] Log[1-x/2]+(11 Log[x])/3+(7 Log[x])/(6 x^2)+Log[x]/(12 x)-1/3 Log[2] Log[x]+1/2 Log[1-x] Log[x]+(7 Log[1-x] Log[x])/(6 x^3)-(Log[1-x] Log[x])/x^2-(Log[1-x] Log[x])/(2 x)-1/3 Log[1-x/2] Log[x]-(5 Log[x]^2)/6-1/3 PolyLog[2,x/2]+1/2 PolyLog[2,x]+(7 PolyLog[2,x])/(6 x^3)-PolyLog[2,x]/x^2-PolyLog[2,x]/(2 x)+PolyLog[3,1-x]/x^3-Zeta[3]/x^3))
anpIc0a1a12m1d03[x_]:=1/eps^3(-(1/6))+1/eps^2(1/(1-1/2x)^6(-((5 Log[1/2*x])/12))+1/(1-x)^5(Log[x]/6)+1/(1-1/2x)^5(-(5/12)+(5 Log[1/2*x])/12)+1/(1-x)^4(1/6)+1/(1-1/2x)^4(5/24)+1/(1-x)^3(1/12)+1/(1-1/2x)^3(5/72)+1/(1-x)^2(1/18)+1/(1-1/2x)^2(5/144)+1/(1-x)(1/24)+1/(1-1/2x)(1/48)+(-(95/72)+Log[x]/2))+1/eps(1/(1-1/2x)^6((25 \[Pi]^2)/144-Log[2]/8+(5 Log[2]^2)/4+5/3 Log[2] Log[1-x/2]+Log[x]/8-5/2 Log[2] Log[x]+5/12 Log[1-x] Log[x]-5/3 Log[1-x/2] Log[x]+(5 Log[x]^2)/4-5/3 PolyLog[2,x/2]+5/12 PolyLog[2,x])+1/(1-x)^5(-(\[Pi]^2/18)-Log[2]^2/6-1/3 Log[2] Log[1-x/2]+(17 Log[x])/24+1/3 Log[2] Log[x]+1/6 Log[1-x] Log[x]+1/3 Log[1-x/2] Log[x]-Log[x]^2/2+1/3 PolyLog[2,x/2]+1/6 PolyLog[2,x])+1/(1-1/2x)^5(-(37/24)-(25 \[Pi]^2)/144-Log[2]/24-(5 Log[2]^2)/4-5/3 Log[2] Log[1-x/2]+(7 Log[x])/8+5/2 Log[2] Log[x]-5/12 Log[1-x] Log[x]+5/3 Log[1-x/2] Log[x]-(5 Log[x]^2)/4+5/3 PolyLog[2,x/2]-5/12 PolyLog[2,x])+1/(1-x)^4(7/8+(2 Log[2])/3-(11 Log[x])/12)+1/(1-1/2x)^4(25/48+Log[1/2*x]/6)+1/(1-x)^3(7/48-(17 Log[x])/72)+1/(1-1/2x)^3(259/432-Log[2]/6+(4 Log[x])/9)+1/(1-x)^2(1/216-\[Pi]^2/72+(2 Log[2])/9-(55 Log[x])/72+1/12 Log[1-x] Log[x]+1/12 PolyLog[2,x])+1/(1-1/2x)^2(535/864-(2 Log[2])/9+(7 Log[x])/9)+1/(1-x)(-(7/18)-\[Pi]^2/24-(9 Log[x])/4+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)(211/288-Log[2]/3+(4 Log[x])/3)+(-(3049/432)+(7 \[Pi]^2)/48-Log[2]/3+Log[2]^2/6+1/3 Log[2] Log[1-x/2]+(95 Log[x])/24-1/3 Log[2] Log[x]+1/2 Log[1-x] Log[x]-1/3 Log[1-x/2] Log[x]-(5 Log[x]^2)/6-1/3 PolyLog[2,x/2]+1/2 PolyLog[2,x]))

mbm1Ic0a1a12m1d02[x_]:={MBint[(2^(-1+z6) y^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 y Gamma[2-z7] (y Gamma[3-z7] Gamma[3-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z7] Gamma[2-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z7] Gamma[4-z7] Gamma[1-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}
mbm1Ic0a1a12m1d03[x_]:={MBint[(2^(-3+z6) y^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 y Gamma[2-z7] (y Gamma[3-z7] Gamma[5-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z7] Gamma[4-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z7] Gamma[4-z7] Gamma[3-z4-z6-z7] Gamma[2+z4+z6+z7]))/(3 Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}

mb0Ic0a1a12m1[x_]:={MBint[(2^z6 x^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[2-z7] (x Gamma[3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7] (1+4 EulerGamma-6 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z4]-4 PolyGamma[0,2+z6]-6 PolyGamma[0,1-z7]+8 PolyGamma[0,4-z7]-2 PolyGamma[0,-1+2 d0c-z4-z6-z7]+4 PolyGamma[0,z7]-2 PolyGamma[0,z4+z6+z7])+2 Gamma[4-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7] (1+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-2 PolyGamma[0,2+z6]-3 PolyGamma[0,1-z7]+4 PolyGamma[0,3-z7]-PolyGamma[0,-2+2 d0c-z4-z6-z7]+2 PolyGamma[0,z7]-PolyGamma[0,1+z4+z6+z7]))+Gamma[3-z7] Gamma[4-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-2 PolyGamma[0,2+z6]-3 PolyGamma[0,1-z7]+4 PolyGamma[0,2-z7]-PolyGamma[0,-3+2 d0c-z4-z6-z7]+2 PolyGamma[0,z7]-PolyGamma[0,2+z4+z6+z7])))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{eps->0,delta->0,d0c->3},{z4->-(1/128),z6->-(1/32),z7->-(53/64)}}],MBint[(2^(-3+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (216 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6] (1+4 EulerGamma-8 Log[x]+2 PolyGamma[0,1+z4]+6 PolyGamma[0,-z4-z6]-4 PolyGamma[0,2+z6]-2 PolyGamma[0,z4+z6]-8 PolyGamma[0,1+z4+z6]+10 PolyGamma[0,4+z4+z6])+Gamma[4+z4+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (460-150 EulerGamma+18 EulerGamma^2-27 \[Pi]^2-150 Log[x]+36 EulerGamma Log[x]+18 Log[x]^2+72 PolyGamma[0,-1+2 d0c]^2+18 PolyGamma[0,1+z4]^2+150 PolyGamma[0,-1+2 d0c-z4-z6]-36 EulerGamma PolyGamma[0,-1+2 d0c-z4-z6]-36 Log[x] PolyGamma[0,-1+2 d0c-z4-z6]+18 PolyGamma[0,-1+2 d0c-z4-z6]^2-300 PolyGamma[0,2+z6]+72 EulerGamma PolyGamma[0,2+z6]+72 Log[x] PolyGamma[0,2+z6]-72 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,2+z6]+72 PolyGamma[0,2+z6]^2-450 PolyGamma[0,z4+z6]+108 EulerGamma PolyGamma[0,z4+z6]+108 Log[x] PolyGamma[0,z4+z6]-108 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,z4+z6]+216 PolyGamma[0,2+z6] PolyGamma[0,z4+z6]+162 PolyGamma[0,z4+z6]^2-6 PolyGamma[0,1+z4] (-25+6 EulerGamma+6 Log[x]-6 PolyGamma[0,-1+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,z4+z6])-12 PolyGamma[0,-1+2 d0c] (-25+6 EulerGamma+6 Log[x]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-1+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,z4+z6])-72 PolyGamma[1,-1+2 d0c]+18 PolyGamma[1,1+z4]+18 PolyGamma[1,-1+2 d0c-z4-z6]+72 PolyGamma[1,2+z6]+162 PolyGamma[1,z4+z6])+27 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (48-16 EulerGamma+2 EulerGamma^2-3 \[Pi]^2-16 Log[x]+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2+16 PolyGamma[0,-2+2 d0c-z4-z6]-4 EulerGamma PolyGamma[0,-2+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,-2+2 d0c-z4-z6]^2-32 PolyGamma[0,2+z6]+8 EulerGamma PolyGamma[0,2+z6]+8 Log[x] PolyGamma[0,2+z6]-8 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,2+z6]+8 PolyGamma[0,2+z6]^2-48 PolyGamma[0,1+z4+z6]+12 EulerGamma PolyGamma[0,1+z4+z6]+12 Log[x] PolyGamma[0,1+z4+z6]-12 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,1+z4+z6]+24 PolyGamma[0,2+z6] PolyGamma[0,1+z4+z6]+18 PolyGamma[0,1+z4+z6]^2-4 PolyGamma[0,1+z4] (-4+EulerGamma+Log[x]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[0,-1+2 d0c] (-4+EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-2+2 d0c-z4-z6]+8 PolyGamma[1,2+z6]+18 PolyGamma[1,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (48-16 EulerGamma+2 EulerGamma^2-3 \[Pi]^2-16 Log[x]+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2+16 PolyGamma[0,-3+2 d0c-z4-z6]-4 EulerGamma PolyGamma[0,-3+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,-3+2 d0c-z4-z6]^2-32 PolyGamma[0,2+z6]+8 EulerGamma PolyGamma[0,2+z6]+8 Log[x] PolyGamma[0,2+z6]-8 PolyGamma[0,-3+2 d0c-z4-z6] PolyGamma[0,2+z6]+8 PolyGamma[0,2+z6]^2-48 PolyGamma[0,2+z4+z6]+12 EulerGamma PolyGamma[0,2+z4+z6]+12 Log[x] PolyGamma[0,2+z4+z6]-12 PolyGamma[0,-3+2 d0c-z4-z6] PolyGamma[0,2+z4+z6]+24 PolyGamma[0,2+z6] PolyGamma[0,2+z4+z6]+18 PolyGamma[0,2+z4+z6]^2-4 PolyGamma[0,1+z4] (-4+EulerGamma+Log[x]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6])-8 PolyGamma[0,-1+2 d0c] (-4+EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-3+2 d0c-z4-z6]+8 PolyGamma[1,2+z6]+18 PolyGamma[1,2+z4+z6])))))/(27 Gamma[-1+2 d0c] Gamma[4+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(1/128),z6->-(1/32)}}],MBint[(2^(-2+z6) x^(-2-z2-z4-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z2+z6] (24 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[z2-z4-z6] Gamma[z4+z6] Gamma[1-z2+z4+z6]-x^z2 (x Gamma[1+z2] (x^2 Gamma[2 d0c+z2-z4-z6] Gamma[-1-z2+z4+z6]+4 x Gamma[-1+2 d0c+z2-z4-z6] Gamma[-z2+z4+z6]+6 Gamma[-2+2 d0c+z2-z4-z6] Gamma[1-z2+z4+z6])-4 Gamma[z2] (x^2 Gamma[-1+2 d0c+z2-z4-z6] Gamma[-z2+z4+z6]+3 x Gamma[-2+2 d0c+z2-z4-z6] Gamma[1-z2+z4+z6]+3 Gamma[-3+2 d0c+z2-z4-z6] Gamma[2-z2+z4+z6])) Gamma[4-z2+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[2-z2] Gamma[4-z2+z4+z6]),{{eps->0,delta->0,d0c->3},{z2->-(25/32),z4->-(1/128),z6->-(1/32)}}],MBint[(2^z6 x^(-2-z2-z4-z6-z7) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z2+z6] Gamma[1-z2-z7] Gamma[-z7] Gamma[z2+z7] (2 x Gamma[2-z2-z7] (x Gamma[3-z2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z2-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z2-z7] Gamma[4-z2-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[2-z2] Gamma[2-z2-z7] Gamma[3-z2-z7] Gamma[4-z2-z7]),{{eps->0,delta->0,d0c->3},{z2->-(25/32),z4->-(1/128),z6->-(1/32),z7->-(53/64)}}],MBint[1/27 2^(-3-z4) Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (1546-282 EulerGamma+18 EulerGamma^2-39 \[Pi]^2+282 Log[2]-36 EulerGamma Log[2]+18 Log[2]^2-1128 Log[x]+144 EulerGamma Log[x]-144 Log[2] Log[x]+288 Log[x]^2+18 PolyGamma[0,2-z4]^2+18 PolyGamma[0,z4]^2+6 PolyGamma[0,z4] (-47+6 EulerGamma-6 Log[2]+24 Log[x]-6 PolyGamma[0,1+z4])+6 PolyGamma[0,2-z4] (-47+6 EulerGamma-6 Log[2]+24 Log[x]+6 PolyGamma[0,z4]-6 PolyGamma[0,1+z4])+282 PolyGamma[0,1+z4]-36 EulerGamma PolyGamma[0,1+z4]+36 Log[2] PolyGamma[0,1+z4]-144 Log[x] PolyGamma[0,1+z4]+18 PolyGamma[0,1+z4]^2+18 PolyGamma[1,2-z4]+18 PolyGamma[1,z4]+18 PolyGamma[1,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(1/128)}}],MBint[1/3888(-60235+1260 \[Pi]^2-144 (-491+6 \[Pi]^2) Log[x]-30240 Log[x]^2+6912 Log[x]^3+324 PolyGamma[2,1]+108 PolyGamma[2,3]-6912 PolyGamma[2,4]),{{eps->0,delta->0,d0c->3},{}}],MBint[-((Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/(3 Gamma[1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/32)}}],MBint[(2^(1-z4) x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[2-z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[2-z2] Gamma[4-z2]),{{eps->0,delta->0,d0c->3},{z2->-(25/32),z4->-(1/128)}}],MBint[-(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (-3+4 EulerGamma-4 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1-z2]+4 PolyGamma[0,4-z2]-2 PolyGamma[0,-z2]-4 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[4-z2]),{{eps->0,delta->0,d0c->3},{z2->-(25/32)}}],MBint[-(2 x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[1-z1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[4-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/32),z2->-(25/32)}}],MBint[-(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (-3+6 EulerGamma-6 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]+4 PolyGamma[0,1-z2]-4 PolyGamma[0,-z1-z2]+6 PolyGamma[0,3-z1-z2]-2 PolyGamma[0,-2+2 d0c-z1-z2]-2 PolyGamma[0,-z2]-2 PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[3-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16)}}],MBint[(2^(1-z4) x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[1-z1-z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z1-z2] Gamma[3-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16),z4->-(1/8)}}],MBint[(2^(1+z6) x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z2-z4-z6] Gamma[-z6] Gamma[1-z1-z2+z6] Gamma[z4+z6] Gamma[-z1-z2+z4+z6])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z1-z2] Gamma[3-z1-z2+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16),z4->-(1/8),z6->-(1/32)}}],MBint[(2^z6 x^(-3-z1-z2-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z2+z6] Gamma[-z1-z2-z7] Gamma[-z7] Gamma[1+z1+z2+z7] (2 x Gamma[1-z1-z2-z7] (x Gamma[2-z1-z2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z1-z2-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[2-z1-z2-z7] Gamma[3-z1-z2-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[1-z1-z2] Gamma[1-z1-z2-z7] Gamma[2-z1-z2-z7] Gamma[3-z1-z2-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/16),z4->-(1/8),z6->-(1/32),z7->-(1/64)}}]}

IIian[x_,2,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a12m1d02[y],y-> x],1/eps^p]]
IIian[x_,2,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a12m1d03[y],y-> x],1/eps^p]]
IIinm1[x_,2,-1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic0a1a12m1d02[y],{y-> x}]],2],True,0]
IIinm1[x_,2,-1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic0a1a12m1d03[y],{y-> x}]],2],True,0]

IIin0[x_,2,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a12m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,2,-1,d0_,p_]:={IIian[x,2,-1,d0,p],0}+ IIinm1[x,2,-1,d0,p]+ IIin0[x,2,-1,d0,p]

(**)

anpIc0a1a120d02[x_]:=1/eps^2(1/3)+1/eps(1/(1-1/2x)^4(Log[1/2*x]/2)+1/(1-x)^3(-(Log[x]/3))+1/(1-1/2x)^3(1/2-Log[1/2*x]/2)+1/(1-x)^2(-(1/3))+1/(1-1/2x)^2(-(1/4))+1/(1-x)(-(1/6))+1/(1-1/2x)(-(1/12))+(3-1/x^2-1/(4 x)-(2 Log[x])/3+Log[x]/x^2+Log[x]/(2 x)+(Log[1-x] Log[x])/x^3+PolyLog[2,x]/x^3))
anpIc0a1a120d03[x_]:=1/eps^2(1/3)+1/eps(1/(1-1/2x)^6((5 Log[1/2*x])/6)+1/(1-x)^5(-(Log[x]/3))+1/(1-1/2x)^5(5/6-(5 Log[1/2*x])/6)+1/(1-x)^4(-(1/3))+1/(1-1/2x)^4(-(5/12))+1/(1-x)^3(-(1/6))+1/(1-1/2x)^3(-(5/36))+1/(1-x)^2(-(1/9)-Log[x]/12)+1/(1-1/2x)^2(-(5/72))+1/(1-x)(-(1/6)-Log[x]/4)+1/(1-1/2x)(-(1/24))+(61/18-(2 Log[x])/3))

mb0Ic0a1a120[x_]:={MBint[773/54-(94 Log[x])/9+(8 Log[x]^2)/3,{{eps->0,delta->0,d0c->3},{}}],MBint[1/9 2^(-1-z4) Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (-59+6 EulerGamma-6 Log[2]+24 Log[x]+6 PolyGamma[0,2-z4]+6 PolyGamma[0,z4]-6 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/16)}}],MBint[-(2^(-1+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (72 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6]+Gamma[4+z4+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (37-6 EulerGamma-6 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z4]+6 PolyGamma[0,-1+2 d0c-z4-z6]-12 PolyGamma[0,2+z6]-18 PolyGamma[0,z4+z6])-18 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-6+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (-6+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6])))))/(9 Gamma[-1+2 d0c] Gamma[4+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(7/64)}}],MBint[-(x^-z1 Gamma[1-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (1+4 EulerGamma-6 Log[x]+4 PolyGamma[0,-1+2 d0c]-4 PolyGamma[0,1-z1]+6 PolyGamma[0,4-z1]-2 PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]))/(Gamma[-1+2 d0c] Gamma[4-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(2^(1-z4) x^-z1 Gamma[1-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[2-z1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[2-z1] Gamma[4-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16)}}],MBint[(2^z6 x^(-2-z1-z4-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1+z6] (6 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[z1-z4-z6] Gamma[z4+z6] Gamma[1-z1+z4+z6]+x^z1 Gamma[z1] (x^2 Gamma[-1+2 d0c+z1-z4-z6] Gamma[-z1+z4+z6]+3 x Gamma[-2+2 d0c+z1-z4-z6] Gamma[1-z1+z4+z6]+3 Gamma[-3+2 d0c+z1-z4-z6] Gamma[2-z1+z4+z6]) Gamma[4-z1+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[2-z1] Gamma[4-z1+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(7/64)}}],MBint[-(2^(1+z6) x^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 x Gamma[2-z7] (x Gamma[3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z7] Gamma[4-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(7/64),z7->-(7/128)}}],MBint[(2^z6 x^(-2-z1-z4-z6-z7) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1+z6] Gamma[1-z1-z7] Gamma[-z7] Gamma[z1+z7] (2 x Gamma[2-z1-z7] (x Gamma[3-z1-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z1-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z1-z7] Gamma[4-z1-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[2-z1] Gamma[2-z1-z7] Gamma[3-z1-z7] Gamma[4-z1-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(7/64),z7->-(7/128)}}]}

IIian[x_,2,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a120d02[y],y-> x],1/eps^p]]
IIian[x_,2,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a120d03[y],y-> x],1/eps^p]]

IIin0[x_,2,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a120[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,2,0,d0_,p_]:={IIian[x,2,0,d0,p],0}+IIin0[x,2,0,d0,p]

(**)

anpIc0a1a121d02[x_]:=1/eps^2(1/6)+1/eps(1/(1-1/2x)^4(Log[1/2*x]/4)+1/(1-x)^3(-(Log[x]/6))+1/(1-1/2x)^3(1/4-Log[1/2*x]/4)+1/(1-x)^2(-(1/6))+1/(1-1/2x)^2(-(1/8))+1/(1-x)(-(1/12))+1/(1-1/2x)(-(1/24))+(3/2-1/(2 x^2)-1/(8 x)-Log[x]/3+Log[x]/(2 x^2)+Log[x]/(4 x)+(Log[1-x] Log[x])/(2 x^3)+PolyLog[2,x]/(2 x^3)))
anpIc0a1a121d03[x_]:=1/eps^2(1/6)+1/eps(1/(1-1/2x)^6((5 Log[1/2*x])/12)+1/(1-x)^5(-(Log[x]/6))+1/(1-1/2x)^5(5/12-(5 Log[1/2*x])/12)+1/(1-x)^4(-(1/6))+1/(1-1/2x)^4(-(5/24))+1/(1-x)^3(-(1/12))+1/(1-1/2x)^3(-(5/72))+1/(1-x)^2(-(1/18)-Log[x]/24)+1/(1-1/2x)^2(-(5/144))+1/(1-x)(-(1/12)-Log[x]/8)+1/(1-1/2x)(-(1/48))+(61/36-Log[x]/3))

mb0Ic0a1a121[x_]:={MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (1+4 EulerGamma-6 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-4 PolyGamma[0,-z1-z3]+6 PolyGamma[0,3-z1-z3]-2 PolyGamma[0,-2+2 d0c-z1-z3]-2 PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8)}}],MBint[(2^(1+z3-z4) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/16)}}],MBint[(2^(1+z3+z6) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z3-z4-z6] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[z4+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[3-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/16),z6->-(1/32)}}],MBint[(2^(z3+z6) x^(-3-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-z7] Gamma[1+z1+z3+z7] (2 x Gamma[1-z1-z3-z7] (x Gamma[2-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[1-z1-z3-z7] Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/16),z6->-(1/32),z7->-(1/64)}}],MBint[773/108-(47 Log[x])/9+(4 Log[x]^2)/3,{{eps->0,delta->0,d0c->3},{}}],MBint[1/9 2^(-2-z4) Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (-59+6 EulerGamma-6 Log[2]+24 Log[x]+6 PolyGamma[0,2-z4]+6 PolyGamma[0,z4]-6 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/64)}}],MBint[-(2^(-2+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (72 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6]+Gamma[4+z4+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (37-6 EulerGamma-6 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z4]+6 PolyGamma[0,-1+2 d0c-z4-z6]-12 PolyGamma[0,2+z6]-18 PolyGamma[0,z4+z6])-18 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-6+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (-6+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6])))))/(9 Gamma[-1+2 d0c] Gamma[4+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(3/64),z6->-(5/32)}}],MBint[-(1/9) 2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (47+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,1-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/3 2^(-1-z1-z4) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(3/64)}}],MBint[(2^(-1-z1+z6) x^(-2-z4-z6) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+3 x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]+3 Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(3/64),z6->-(5/32)}}],MBint[(2^(-1+z3+z6) x^(-2-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1-z3+z6] (6 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[z1+z3-z4-z6] Gamma[z4+z6] Gamma[1-z1-z3+z4+z6]+x^(z1+z3) Gamma[z1+z3] (x^2 Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]+3 x Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]+3 Gamma[-3+2 d0c+z1+z3-z4-z6] Gamma[2-z1-z3+z4+z6]) Gamma[4-z1-z3+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[4-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(3/64),z6->-(5/32)}}],MBint[-(2^z6 x^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 x Gamma[2-z7] (x Gamma[3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z7] Gamma[4-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{eps->0,delta->0,d0c->3},{z4->-(3/64),z6->-(5/32),z7->-(1/16)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (1+4 EulerGamma-6 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-4 PolyGamma[0,1-z1-z3]+6 PolyGamma[0,4-z1-z3]-2 PolyGamma[0,-1+2 d0c-z1-z3]-2 PolyGamma[0,z1+z3]))/(Gamma[-1+2 d0c] Gamma[4-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(z3-z4) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[2-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[2-z1-z3] Gamma[4-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(3/64)}}],MBint[(2^(-1+z3+z6) x^(-2-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-z7] Gamma[z1+z3+z7] (2 x Gamma[2-z1-z3-z7] (x Gamma[3-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z1-z3-z7] Gamma[4-z1-z3-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7] Gamma[4-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(3/64),z6->-(5/32),z7->-(1/16)}}]}

IIian[x_,2,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a121d02[y],y-> x],1/eps^p]]
IIian[x_,2,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a121d03[y],y-> x],1/eps^p]]

IIin0[x_,2,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a121[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,2,1,d0_,p_]:={IIian[x,2,1,d0,p],0}+IIin0[x,2,1,d0,p]

(**)

anpIc0a1a122d02[x_]:=1/eps^2(1/9)+1/eps(1/(1-1/2x)^4(Log[1/2*x]/6)+1/(1-x)^3(-(Log[x]/9))+1/(1-1/2x)^3(1/6-Log[1/2*x]/6)+1/(1-x)^2(-(1/9))+1/(1-1/2x)^2(-(1/12))+1/(1-x)(-(1/18))+1/(1-1/2x)(-(1/36)+Log[1/2*x]/6)+(55/54-7/(3 x^2)-1/(3 x)-(2 Log[2])/x^2-Log[2]/(2 x)-(4 Log[2] Log[1-x/2])/x^3-(2 Log[x])/9+(7 Log[x])/(3 x^2)+(2 Log[x])/(3 x)+(Log[1-x] Log[x])/(3 x^3)+(4 Log[1-x/2] Log[x])/x^3+(4 PolyLog[2,x/2])/x^3+PolyLog[2,x]/(3 x^3)))
anpIc0a1a122d03[x_]:=1/eps^2(1/9)+1/eps(1/(1-1/2x)^6((5 Log[1/2*x])/18)+1/(1-x)^5(-(Log[x]/9))+1/(1-1/2x)^5(5/18-(5 Log[1/2*x])/18)+1/(1-x)^4(-(1/9))+1/(1-1/2x)^4(-(5/36))+1/(1-x)^3(-(1/18))+1/(1-1/2x)^3(-(5/108)+Log[1/2*x]/36)+1/(1-x)^2(-(1/27)-Log[x]/36)+1/(1-1/2x)^2(1/216+Log[1/2*x]/72)+1/(1-x)(-(1/18)-Log[x]/12)+1/(1-1/2x)(1/72-Log[1/2*x]/24)+(31/27-(2 Log[x])/9))

mb0Ic0a1a122[x_]:={MBint[(2^(z3+z6) x^(-3-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] (2 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[2+z1+z3-z4-z6] Gamma[z4+z6] Gamma[-1-z1-z3+z4+z6]+x^(z1+z3) Gamma[1+z1+z3] (x^2 Gamma[2 d0c+z1+z3-z4-z6] Gamma[-1-z1-z3+z4+z6]+2 x Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]+Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]) Gamma[2-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/8),z4->-(1/4),z6->-(1/8)}}],MBint[-(2^(-1-z1) Gamma[-2+2 d0c] Gamma[1-z1] Gamma[-z1] Gamma[1+z1]^2 (2+5 EulerGamma-Log[8]+2 PolyGamma[0,-2+2 d0c]+2 PolyGamma[0,-1+2 d0c]-3 PolyGamma[0,1-z1]+4 PolyGamma[0,1+z1]))/(x Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z3] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (-1-4 EulerGamma+Gamma[2-z1-z3] Gamma[1+z1+z3]+6 Log[x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+z1]+4 PolyGamma[0,-1-z1-z3]-6 PolyGamma[0,2-z1-z3]+2 PolyGamma[0,-3+2 d0c-z1-z3]+2 PolyGamma[0,2+z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/8)}}],MBint[(2^(1+z3-z4) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] (Gamma[-1-z1-z3] Gamma[2+z1+z3] Gamma[-z1-z3-z4] Gamma[z4]+2^(z1+z3) Gamma[2-z1-z3] Gamma[1+z1+z3] Gamma[1-z4] Gamma[-1-z1-z3+z4]))/(Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/8),z4->-(1/4)}}],MBint[(2^(z3+z6) x^(-4-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-1-z1-z3-z7] Gamma[-z7] Gamma[2+z1+z3+z7] (2 x Gamma[-z1-z3-z7] (x Gamma[1-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[2-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[1-z1-z3-z7] Gamma[2-z1-z3-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[-z1-z3-z7] Gamma[1-z1-z3-z7] Gamma[2-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/8),z4->-(1/4),z6->-(1/8),z7->-(1/16)}}],MBint[1597/324-(32 Log[x])/9+(8 Log[x]^2)/9,{{eps->0,delta->0,d0c->3},{}}],MBint[1/9 2^-z4 Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] (-10+EulerGamma-Log[2]+4 Log[x]+PolyGamma[0,2-z4]+PolyGamma[0,z4]-PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(7/32)}}],MBint[-(2^(-1+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (72 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6]+Gamma[4+z4+z6] (-2 x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (-19+3 EulerGamma+3 Log[x]-6 PolyGamma[0,-1+2 d0c]-3 PolyGamma[0,1+z4]-3 PolyGamma[0,-1+2 d0c-z4-z6]+6 PolyGamma[0,2+z6]+9 PolyGamma[0,z4+z6])-3 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-37+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-2+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (-37+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-3+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,2+z4+z6])))))/(27 Gamma[-1+2 d0c] Gamma[4+z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(7/32),z6->-(11/64)}}],MBint[-(1/9) 2^-z1 Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (8+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,2-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/9 2^(-z1-z4) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(7/32)}}],MBint[(2^(-z1+z6) x^(-2-z4-z6) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+3 x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]+3 Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6]))/(9 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(7/32),z6->-(11/64)}}],MBint[(2^(1+z3-z4) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[2-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(3 Gamma[-1+2 d0c] Gamma[2-z1-z3] Gamma[4-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1-z3+z6] (6 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[z1+z3-z4-z6] Gamma[z4+z6] Gamma[1-z1-z3+z4+z6]+x^(z1+z3) Gamma[z1+z3] (x^2 Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]+3 x Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]+3 Gamma[-3+2 d0c+z1+z3-z4-z6] Gamma[2-z1-z3+z4+z6]) Gamma[4-z1-z3+z4+z6]))/(9 Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[4-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32),z6->-(11/64)}}],MBint[-(2^(1+z6) x^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 x Gamma[2-z7] (x Gamma[3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z7] Gamma[4-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(3 Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{eps->0,delta->0,d0c->3},{z4->-(7/32),z6->-(11/64),z7->-(1/16)}}],MBint[-(2^(1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (2+6 EulerGamma-9 Log[x]+6 PolyGamma[0,-1+2 d0c]+3 PolyGamma[0,1+z1]-6 PolyGamma[0,1-z1-z3]+9 PolyGamma[0,4-z1-z3]-3 PolyGamma[0,-1+2 d0c-z1-z3]-3 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c] Gamma[4-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1-z3+z6] Gamma[1-z1-z3-z7] Gamma[-z7] Gamma[z1+z3+z7] (2 x Gamma[2-z1-z3-z7] (x Gamma[3-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z1-z3-z7] Gamma[4-z1-z3-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(3 Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7] Gamma[4-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/16),z4->-(7/32),z6->-(11/64),z7->-(1/16)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (1+4 EulerGamma-6 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+z1]-4 PolyGamma[0,-z1-z3]+6 PolyGamma[0,3-z1-z3]-2 PolyGamma[0,-2+2 d0c-z1-z3]-2 PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8)}}],MBint[(2^(1+z3-z4) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/16)}}],MBint[(2^(1+z3+z6) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[1+z1+z3-z4-z6] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[z4+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[3-z1-z3+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/16),z6->-(1/32)}}],MBint[(2^(z3+z6) x^(-3-z1-z3-z4-z6-z7) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[-z1-z3-z7] Gamma[-z7] Gamma[1+z1+z3+z7] (2 x Gamma[1-z1-z3-z7] (x Gamma[2-z1-z3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z1-z3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[1-z1-z3-z7] Gamma[2-z1-z3-z7] Gamma[3-z1-z3-z7]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/16),z6->-(1/32),z7->-(1/64)}}]}

IIian[x_,2,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a122d02[y],y-> x],1/eps^p]]
IIian[x_,2,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc0a1a122d03[y],y-> x],1/eps^p]]

IIin0[x_,2,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic0a1a122[y],{y-> x,d0c-> d0}]],2],True,0]
IIi[x_,2,2,d0_,p_]:={IIian[x,2,2,d0,p],0}+IIin0[x,2,2,d0,p]

(*IIr[x,k,l,d0,pole order] nested collinear integrals*)

anpIc1a1a1m1m1d02[x_]:=1/eps^4(1/8)+1/eps^3(-(Log[x]/2))+1/eps^2(1/(1-x)^3(\[Pi]^2/12+(3 Log[x])/4-1/2 Log[1-x] Log[x]-1/2 PolyLog[2,x])+1/(1-x)^2(1/4-Log[x]/4)+1/(1-x)(Log[x]/4)+(-(1/4)-(3 Log[x])/4-1/2 Log[1-x] Log[x]+Log[x]^2-1/2 PolyLog[2,x]))+1/eps(1/(1-x)^3(-(\[Pi]^2/24)+(EulerGamma \[Pi]^2)/12+1/6 \[Pi]^2 Log[2]+Log[x]/2+3/4 EulerGamma Log[x]-1/3 \[Pi]^2 Log[x]+3/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]-1/2 EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]-(21 Log[x]^2)/8+7/4 Log[1-x] Log[x]^2+1/4 PolyLog[2,x]-1/2 EulerGamma PolyLog[2,x]-Log[2] PolyLog[2,x]+2 Log[x] PolyLog[2,x]+1/2 PolyLog[3,1-x]-1/2 PolyLog[3,x]+Zeta[3]/2)+1/(1-x)^2(1/4+EulerGamma/4-\[Pi]^2/8+Log[2]/2-Log[x]/2-1/4 EulerGamma Log[x]-1/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]+(7 Log[x]^2)/8+1/4 PolyLog[2,x])+1/(1-x)(1-\[Pi]^2/8+(3 Log[x])/2+1/4 EulerGamma Log[x]+1/2 Log[2] Log[x]+1/2 Log[1-x] Log[x]-(7 Log[x]^2)/8+1/2 PolyLog[2,x])+(-(5/4)-EulerGamma/4+(7 \[Pi]^2)/24+(EulerGamma \[Pi]^2)/12-Log[2]/2+1/2 \[Pi]^2 Log[2]-Log[2]^3/3-(3 Log[x])/2-3/4 EulerGamma Log[x]-3/2 Log[2] Log[x]+1/2 Log[1-x] Log[x]-1/2 EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]+(21 Log[x]^2)/8+7/4 Log[1-x] Log[x]^2-(4 Log[x]^3)/3+1/2 PolyLog[2,x]-1/2 EulerGamma PolyLog[2,x]-Log[2] PolyLog[2,x]+1/2 PolyLog[3,1-x]+7/2 PolyLog[3,x]-(15 Zeta[3])/4+1/12 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])))
anpIc1a1a1m1m1d03[x_]:=1/eps^4(1/8)+1/eps^3(-(Log[x]/2))+1/eps^2(1/(1-x)^5(\[Pi]^2/12+(25 Log[x])/24-1/2 Log[1-x] Log[x]-1/2 PolyLog[2,x])+1/(1-x)^4(13/24-(3 Log[x])/8)+1/(1-x)^3(1/48-Log[x]/12)+1/(1-x)^2(1/48+Log[x]/12)+1/(1-x)(7/48+(3 Log[x])/8)+(-(35/48)-(25 Log[x])/24-1/2 Log[1-x] Log[x]+Log[x]^2-1/2 PolyLog[2,x]))+1/eps(1/(1-x)^5(\[Pi]^2/144+(EulerGamma \[Pi]^2)/12+1/6 \[Pi]^2 Log[2]+(55 Log[x])/36+25/24 EulerGamma Log[x]-1/3 \[Pi]^2 Log[x]+25/12 Log[2] Log[x]-1/24 Log[1-x] Log[x]-1/2 EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]-(175 Log[x]^2)/48+7/4 Log[1-x] Log[x]^2-1/24 PolyLog[2,x]-1/2 EulerGamma PolyLog[2,x]-Log[2] PolyLog[2,x]+2 Log[x] PolyLog[2,x]+1/2 PolyLog[3,1-x]-1/2 PolyLog[3,x]+Zeta[3]/2)+1/(1-x)^4(71/72+(13 EulerGamma)/24-(5 \[Pi]^2)/48+(13 Log[2])/12-(65 Log[x])/24-3/8 EulerGamma Log[x]-3/4 Log[2] Log[x]+1/8 Log[1-x] Log[x]+(21 Log[x]^2)/16+1/8 PolyLog[2,x])+1/(1-x)^3(37/288+EulerGamma/48-(5 \[Pi]^2)/72+Log[2]/24+(17 Log[x])/72-1/12 EulerGamma Log[x]-1/6 Log[2] Log[x]+1/6 Log[1-x] Log[x]+(7 Log[x]^2)/24+1/6 PolyLog[2,x])+1/(1-x)^2(199/288+EulerGamma/48-(5 \[Pi]^2)/72+Log[2]/24+(37 Log[x])/72+1/12 EulerGamma Log[x]+1/6 Log[2] Log[x]+1/4 Log[1-x] Log[x]-(7 Log[x]^2)/24+1/4 PolyLog[2,x])+1/(1-x)(355/288+(7 EulerGamma)/48-(5 \[Pi]^2)/48+(7 Log[2])/24+(7 Log[x])/24+3/8 EulerGamma Log[x]+3/4 Log[2] Log[x]+1/2 Log[1-x] Log[x]-(21 Log[x]^2)/16+1/2 PolyLog[2,x])+(-(875/288)-(35 EulerGamma)/48+(49 \[Pi]^2)/144+(EulerGamma \[Pi]^2)/12-(35 Log[2])/24+1/2 \[Pi]^2 Log[2]-Log[2]^3/3+(5 Log[x])/36-25/24 EulerGamma Log[x]-25/12 Log[2] Log[x]+13/12 Log[1-x] Log[x]-1/2 EulerGamma Log[1-x] Log[x]-Log[2] Log[1-x] Log[x]+(175 Log[x]^2)/48+7/4 Log[1-x] Log[x]^2-(4 Log[x]^3)/3+13/12 PolyLog[2,x]-1/2 EulerGamma PolyLog[2,x]-Log[2] PolyLog[2,x]+1/2 PolyLog[3,1-x]+7/2 PolyLog[3,x]-(15 Zeta[3])/4+1/12 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])))

mbm1Ic1a1a1m1m1d02[x_]:={MBint[1/(4 Gamma[1-z5]) y^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (y Gamma[3-z4-z5] Gamma[z4+z5]+2 Gamma[2-z4-z5] Gamma[1+z4+z5]) PolyGamma[0,1+z4],{{},{z4->-(33/100),z5->-(33/100)}}],MBint[1/Gamma[1-z5] 2^(-1+z6) y^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[3-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6],{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}]}
mbm1Ic1a1a1m1m1d03[x_]:={MBint[1/(3 Gamma[1-z5]) 2^(-3+z6) y^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[5-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6],{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}],MBint[1/(48 Gamma[1-z5]) y^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (y Gamma[5-z4-z5] Gamma[z4+z5]+2 Gamma[4-z4-z5] Gamma[1+z4+z5]) PolyGamma[0,1+z4],{{},{z4->-(1/4),z5->-(1/4)}}]}

mb0Ic1a1a1m1m1[x_]:={MBint[(2^(-2-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (12 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z4-z5] Gamma[z4+z5] (2+2 EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1+z4]+4 PolyGamma[0,1-z5]-PolyGamma[0,-1-z4-z5]-3 PolyGamma[0,-z5]+2 PolyGamma[0,1+z5]-PolyGamma[0,z4+z5])+2^(z4+z5) (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (48 EulerGamma+48 EulerGamma^2-3 \[Pi]^2+12 Log[2]^2+8 Log[8]+16 EulerGamma Log[8]-60 Log[x]-120 EulerGamma Log[x]-60 Log[2] Log[x]+75 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z4]^2+48 PolyGamma[0,1-z5]+96 EulerGamma PolyGamma[0,1-z5]+16 Log[8] PolyGamma[0,1-z5]-120 Log[x] PolyGamma[0,1-z5]+48 PolyGamma[0,1-z5]^2-36 PolyGamma[0,-1+2 d0c-z4-z5]-72 EulerGamma PolyGamma[0,-1+2 d0c-z4-z5]-36 Log[2] PolyGamma[0,-1+2 d0c-z4-z5]+90 Log[x] PolyGamma[0,-1+2 d0c-z4-z5]-72 PolyGamma[0,1-z5] PolyGamma[0,-1+2 d0c-z4-z5]+27 PolyGamma[0,-1+2 d0c-z4-z5]^2-36 PolyGamma[0,-z5]-72 EulerGamma PolyGamma[0,-z5]-36 Log[2] PolyGamma[0,-z5]+90 Log[x] PolyGamma[0,-z5]-72 PolyGamma[0,1-z5] PolyGamma[0,-z5]+54 PolyGamma[0,-1+2 d0c-z4-z5] PolyGamma[0,-z5]+27 PolyGamma[0,-z5]^2+24 PolyGamma[0,1+z5]+48 EulerGamma PolyGamma[0,1+z5]+8 Log[8] PolyGamma[0,1+z5]-60 Log[x] PolyGamma[0,1+z5]+48 PolyGamma[0,1-z5] PolyGamma[0,1+z5]-36 PolyGamma[0,-1+2 d0c-z4-z5] PolyGamma[0,1+z5]-36 PolyGamma[0,-z5] PolyGamma[0,1+z5]+12 PolyGamma[0,1+z5]^2+12 PolyGamma[0,z4+z5]+24 EulerGamma PolyGamma[0,z4+z5]+4 Log[8] PolyGamma[0,z4+z5]-30 Log[x] PolyGamma[0,z4+z5]+24 PolyGamma[0,1-z5] PolyGamma[0,z4+z5]-18 PolyGamma[0,-1+2 d0c-z4-z5] PolyGamma[0,z4+z5]-18 PolyGamma[0,-z5] PolyGamma[0,z4+z5]+12 PolyGamma[0,1+z5] PolyGamma[0,z4+z5]+3 PolyGamma[0,z4+z5]^2+2 PolyGamma[0,1+z4] (6+12 EulerGamma+Log[64]-15 Log[x]+12 PolyGamma[0,1-z5]-9 PolyGamma[0,-1+2 d0c-z4-z5]-9 PolyGamma[0,-z5]+6 PolyGamma[0,1+z5]+3 PolyGamma[0,z4+z5])+4 PolyGamma[0,-1+2 d0c] (6+12 EulerGamma+Log[64]-15 Log[x]+3 PolyGamma[0,1+z4]+12 PolyGamma[0,1-z5]-9 PolyGamma[0,-1+2 d0c-z4-z5]-9 PolyGamma[0,-z5]+6 PolyGamma[0,1+z5]+3 PolyGamma[0,z4+z5])-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z4]-48 PolyGamma[1,1-z5]+27 PolyGamma[1,-1+2 d0c-z4-z5]+27 PolyGamma[1,-z5]+12 PolyGamma[1,1+z5]+3 PolyGamma[1,z4+z5])+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] (48 EulerGamma^2-3 \[Pi]^2+12 Log[2]^2+16 EulerGamma Log[8]-120 EulerGamma Log[x]-60 Log[2] Log[x]+75 Log[x]^2+12 PolyGamma[0,-1+2 d0c]^2+3 PolyGamma[0,1+z4]^2+96 EulerGamma PolyGamma[0,1-z5]+16 Log[8] PolyGamma[0,1-z5]-120 Log[x] PolyGamma[0,1-z5]+48 PolyGamma[0,1-z5]^2-72 EulerGamma PolyGamma[0,-2+2 d0c-z4-z5]-36 Log[2] PolyGamma[0,-2+2 d0c-z4-z5]+90 Log[x] PolyGamma[0,-2+2 d0c-z4-z5]-72 PolyGamma[0,1-z5] PolyGamma[0,-2+2 d0c-z4-z5]+27 PolyGamma[0,-2+2 d0c-z4-z5]^2-72 EulerGamma PolyGamma[0,-z5]-36 Log[2] PolyGamma[0,-z5]+90 Log[x] PolyGamma[0,-z5]-72 PolyGamma[0,1-z5] PolyGamma[0,-z5]+54 PolyGamma[0,-2+2 d0c-z4-z5] PolyGamma[0,-z5]+27 PolyGamma[0,-z5]^2+48 EulerGamma PolyGamma[0,1+z5]+8 Log[8] PolyGamma[0,1+z5]-60 Log[x] PolyGamma[0,1+z5]+48 PolyGamma[0,1-z5] PolyGamma[0,1+z5]-36 PolyGamma[0,-2+2 d0c-z4-z5] PolyGamma[0,1+z5]-36 PolyGamma[0,-z5] PolyGamma[0,1+z5]+12 PolyGamma[0,1+z5]^2+24 EulerGamma PolyGamma[0,1+z4+z5]+4 Log[8] PolyGamma[0,1+z4+z5]-30 Log[x] PolyGamma[0,1+z4+z5]+24 PolyGamma[0,1-z5] PolyGamma[0,1+z4+z5]-18 PolyGamma[0,-2+2 d0c-z4-z5] PolyGamma[0,1+z4+z5]-18 PolyGamma[0,-z5] PolyGamma[0,1+z4+z5]+12 PolyGamma[0,1+z5] PolyGamma[0,1+z4+z5]+3 PolyGamma[0,1+z4+z5]^2+2 PolyGamma[0,1+z4] (12 EulerGamma+Log[64]-15 Log[x]+12 PolyGamma[0,1-z5]-9 PolyGamma[0,-2+2 d0c-z4-z5]-9 PolyGamma[0,-z5]+6 PolyGamma[0,1+z5]+3 PolyGamma[0,1+z4+z5])+4 PolyGamma[0,-1+2 d0c] (12 EulerGamma+Log[64]-15 Log[x]+3 PolyGamma[0,1+z4]+12 PolyGamma[0,1-z5]-9 PolyGamma[0,-2+2 d0c-z4-z5]-9 PolyGamma[0,-z5]+6 PolyGamma[0,1+z5]+3 PolyGamma[0,1+z4+z5])-12 PolyGamma[1,-1+2 d0c]+3 PolyGamma[1,1+z4]-48 PolyGamma[1,1-z5]+27 PolyGamma[1,-2+2 d0c-z4-z5]+27 PolyGamma[1,-z5]+12 PolyGamma[1,1+z5]+3 PolyGamma[1,1+z4+z5]))))/(3 Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(23/128),z5->-(119/320)}}],MBint[(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+4 PolyGamma[0,1-z5]-3 PolyGamma[0,-z5]+2 PolyGamma[0,1+z5]-PolyGamma[0,-1+2 d0c-z4-z5-z6]-2 PolyGamma[0,-1+z6]-PolyGamma[0,z4+z5+z6]))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(23/128),z5->-(119/320),z6->-(49/320)}}],MBint[1/4 Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (16 EulerGamma^2-\[Pi]^2-32 EulerGamma Log[x]+16 Log[x]^2+9 PolyGamma[0,1-z4]^2+25 PolyGamma[0,z4]^2+48 EulerGamma PolyGamma[0,1+z4]-48 Log[x] PolyGamma[0,1+z4]+36 PolyGamma[0,1+z4]^2-20 PolyGamma[0,z4] (2 EulerGamma-2 Log[x]+3 PolyGamma[0,1+z4])+6 PolyGamma[0,1-z4] (4 EulerGamma-4 Log[x]-5 PolyGamma[0,z4]+6 PolyGamma[0,1+z4])+9 PolyGamma[1,1-z4]+17 PolyGamma[1,z4]-24 PolyGamma[1,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(23/128)}}],MBint[(2^(-z4-z5) x^(-1-2 z2-z4-z5) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[-z4] Gamma[1+z4] Gamma[-z2-z5] Gamma[-z5] Gamma[1+z2+z5] (x^(1+z2+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z2-z4-z5] Gamma[z4+z5]+2^(1+z2+z4+z5) Gamma[-1-z2] Gamma[-2+2 d0c-z2-z4-z5] Gamma[1+z2+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z2] Gamma[1-z2] Gamma[1-z2-z5]),{{eps->0,delta->0,d0c->3},{z2->-(79/128),z4->-(23/128),z5->-(119/320)}}],MBint[-((61 \[Pi]^4)/120)-5/3 \[Pi]^2 Log[x]^2+(4 Log[x]^4)/3-4 Log[x] PolyGamma[2,1],{{eps->0,delta->0,d0c->3},{}}],MBint[1/(4 Gamma[1+z1])Gamma[1-z1] Gamma[-z1] Gamma[z1]^3 (2 EulerGamma-4 Log[x]+PolyGamma[0,1-z1]-2 PolyGamma[0,z1]+3 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(7/160)}}],MBint[-(2 x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^3 Gamma[z2] Gamma[1+z2] (EulerGamma-Log[x]+PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1-z2]-PolyGamma[0,-z2]-PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[1-z2]^2),{{eps->0,delta->0,d0c->3},{z2->-(79/128)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[-z1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(7/160),z2->-(79/128)}}],MBint[(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z2+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z2+z4]),{{eps->0,delta->0,d0c->3},{z2->-(79/128),z4->-(23/128)}}],MBint[(2^z6 x^(-z2-z4-z5-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[-z4] Gamma[1+z4] Gamma[-z2-z5] Gamma[-z5] Gamma[1+z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-1-z2] Gamma[1-z2] Gamma[1-z2-z5]),{{eps->0,delta->0,d0c->3},{z2->-(79/128),z4->-(23/128),z5->-(119/320),z6->-(49/320)}}],MBint[(2^-z4 x^(-2-z1-z2-z4) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] (-2^(1+z1+z2+z4) Gamma[1+z1+z2] (x Gamma[-1-z1-z2] Gamma[-1+2 d0c-z4] Gamma[z4]-2 Gamma[-2-z1-z2] Gamma[-2+2 d0c-z4] Gamma[1+z4]) Gamma[-z1-z2+z4]+x^(1+z4) Gamma[-1+2 d0c] Gamma[-1-z1-z2+z4] (2^z4 Gamma[-2-z1-z2] Gamma[2+z1+z2-z4] Gamma[z4]+2^(1+z1+z2) Gamma[1+z1+z2] Gamma[-1-z4] Gamma[-z1-z2+z4])))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-2-z1-z2] Gamma[2+z1+z2] Gamma[-z1-z2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/2),z4->-(1/8)}}],MBint[(2^(-z4-z5) x^(-3-2 z1-2 z2-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z2-z5] Gamma[-z5] Gamma[2+z1+z2+z5] (x^(2+z1+z2+z4+z5) Gamma[-1+2 d0c] Gamma[-2-z1-z2-z4-z5] Gamma[z4+z5]+2^(1+z1+z2+z4+z5) (-x Gamma[-1-z1-z2] Gamma[-2+2 d0c-z1-z2-z4-z5] Gamma[1+z1+z2+z4+z5]+2 Gamma[-2-z1-z2] Gamma[-3+2 d0c-z1-z2-z4-z5] Gamma[2+z1+z2+z4+z5])))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-2-z1-z2] Gamma[2+z1+z2] Gamma[-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/2),z4->-(1/8),z5->-(5/16)}}],MBint[(2^z6 x^(-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2]^2 Gamma[-z4] Gamma[1+z4] Gamma[2 d0c+z1+z2-z4-z6] Gamma[-z6] Gamma[-2-z1-z2+z6] Gamma[-1-z1-z2+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-2-z1-z2] Gamma[2+z1+z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/2),z4->-(1/8),z6->-(1/8)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (-3 EulerGamma+Gamma[-z1-z2] Gamma[1+z1+z2]+3 Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z1]-2 PolyGamma[0,1-z2]+2 PolyGamma[0,-1-z1-z2]-3 PolyGamma[0,-z1-z2]+PolyGamma[0,-2+2 d0c-z1-z2]+PolyGamma[0,-z2]+PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/2)}}],MBint[1/(24 Gamma[2+z1]) Gamma[-z1]^2 Gamma[1+z1]^3 (108 EulerGamma^2+7 \[Pi]^2+48 PolyGamma[0,-1+2 d0c]^2+27 PolyGamma[0,-z1]^2+216 EulerGamma PolyGamma[0,1+z1]+108 PolyGamma[0,1+z1]^2-18 PolyGamma[0,-z1] (6 EulerGamma+6 PolyGamma[0,1+z1]-PolyGamma[0,2+z1])+24 PolyGamma[0,-1+2 d0c] (6 EulerGamma-3 PolyGamma[0,-z1]+6 PolyGamma[0,1+z1]-PolyGamma[0,2+z1])-36 EulerGamma PolyGamma[0,2+z1]-36 PolyGamma[0,1+z1] PolyGamma[0,2+z1]+3 PolyGamma[0,2+z1]^2+27 PolyGamma[1,-z1]+42 PolyGamma[1,1+z1]-3 PolyGamma[1,2+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(2^z6 x^(-1-z1-z2-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z2-z5] Gamma[-z5] Gamma[2+z1+z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-2-z1-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-2-z1-z2] Gamma[2+z1+z2] Gamma[-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z2->-(1/2),z4->-(1/8),z5->-(5/16),z6->-(1/8)}}]}

IIran[x_,-1,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m1m1d02[y],y-> x],1/eps^p]]
IIran[x_,-1,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m1m1d03[y],y-> x],1/eps^p]]
IIrnm1[x_,-1,-1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic1a1a1m1m1d02[y],{y-> x}]],2],True,0]
IIrnm1[x_,-1,-1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic1a1a1m1m1d03[y],{y-> x}]],2],True,0]

IIrn0[x_,-1,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a1m1m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,-1,-1,d0_,p_]:={IIran[x,-1,-1,d0,p],0}+ IIrnm1[x,-1,-1,d0,p]+ IIrn0[x,-1,-1,d0,p]

(**)

anpIc1a1a1m10d02[x_]:=1/eps^3(-(1/4))+1/eps^2(-(1/2)+Log[x])+1/eps(1/(1-x)^3(-(\[Pi]^2/6)-(3 Log[x])/2+Log[1-x] Log[x]+PolyLog[2,x])+1/(1-x)^2(-(1/2))+1/(1-x)(-(1/2)-(3 Log[x])/2)+(5 Log[x]+2 Log[1-x] Log[x]-2 Log[x]^2+2 PolyLog[2,x]))
anpIc1a1a1m10d03[x_]:=1/eps^3(-(1/4))+1/eps^2(-(1/2)+Log[x])+1/eps(1/(1-x)^5(-(\[Pi]^2/6)-(25 Log[x])/12+Log[1-x] Log[x]+PolyLog[2,x])+1/(1-x)^4(-(13/12)+Log[x]/2)+1/(1-x)^3(-(7/24)-Log[x]/6)+1/(1-x)^2(-(1/2)-(2 Log[x])/3)+1/(1-x)(-(25/24)-(7 Log[x])/4)+(23/12+(37 Log[x])/6+2 Log[1-x] Log[x]-2 Log[x]^2+2 PolyLog[2,x]))

mb0Ic1a1a1m10[x_]:={MBint[-(2^(-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (2 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z4-z5] Gamma[z4+z5]+2^(z4+z5) (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (4+4 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+4 PolyGamma[0,1-z5]-3 PolyGamma[0,-1+2 d0c-z4-z5]-3 PolyGamma[0,-z5]+2 PolyGamma[0,1+z5]+PolyGamma[0,z4+z5])+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] (2+4 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+4 PolyGamma[0,1-z5]-3 PolyGamma[0,-2+2 d0c-z4-z5]-3 PolyGamma[0,-z5]+2 PolyGamma[0,1+z5]+PolyGamma[0,1+z4+z5]))))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z5->-(7/24)}}],MBint[(2^(-z4-z5) x^(-1-2 z1-z4-z5) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z5] Gamma[-z5] Gamma[1+z1+z5] (x^(1+z1+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z1-z4-z5] Gamma[z4+z5]+2^(1+z1+z4+z5) Gamma[-1-z1] Gamma[-2+2 d0c-z1-z4-z5] Gamma[1+z1+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1] Gamma[1-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(19/96),z4->-(1/8),z5->-(7/24)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z5->-(7/24),z6->-(1/64)}}],MBint[1/12 (-16+8 \[Pi]^2-16 (-3+\[Pi]^2) Log[x]-48 Log[x]^2+32 Log[x]^3-17 PolyGamma[2,1]-4 PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[-Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (2+4 EulerGamma-4 Log[x]+3 PolyGamma[0,1-z4]-5 PolyGamma[0,z4]+6 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(1/8)}}],MBint[-(x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1]^2 Gamma[z1] Gamma[1+z1] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+3 PolyGamma[0,1-z1]-PolyGamma[0,-1+2 d0c-z1]-2 PolyGamma[0,-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]))/(Gamma[-1+2 d0c] Gamma[1-z1]),{{eps->0,delta->0,d0c->3},{z1->-(19/96)}}],MBint[(x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z1+z4])/(Gamma[-1+2 d0c] Gamma[1-z1+z4]),{{eps->0,delta->0,d0c->3},{z1->-(19/96),z4->-(1/8)}}],MBint[(2^z6 x^(-z1-z4-z5-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z5] Gamma[-z5] Gamma[1+z1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z1+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1] Gamma[1-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(19/96),z4->-(1/8),z5->-(7/24),z6->-(1/64)}}]}

IIran[x_,-1,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m10d02[y],y-> x],1/eps^p]]
IIran[x_,-1,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m10d03[y],y-> x],1/eps^p]]

IIrn0[x_,-1,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a1m10[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,-1,0,d0_,p_]:={IIran[x,-1,0,d0,p],0}+IIrn0[x,-1,0,d0,p]

(**)

anpIc1a1a1m11d02[x_]:=1/eps^3(-(1/8))+1/eps^2(-(1/4)+Log[x]/2)+1/eps(1/(1-x)^3(-(\[Pi]^2/12)-(3 Log[x])/4+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-x)^2(-(1/4))+1/(1-x)(-(1/4)-(3 Log[x])/4)+(-(1/2) Log[2]^2+(5 Log[x])/2+Log[2] Log[x]+Log[1-x] Log[x]-Log[x]^2-1/2 Log[2] Log[x^2/2]+PolyLog[2,x]))
anpIc1a1a1m11d03[x_]:=1/eps^3(-(1/8))+1/eps^2(-(1/4)+Log[x]/2)+1/eps(1/(1-x)^5(-(\[Pi]^2/12)-(25 Log[x])/24+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-x)^4(-(13/24)+Log[x]/4)+1/(1-x)^3(-(7/48)-Log[x]/12)+1/(1-x)^2(-(1/4)-Log[x]/3)+1/(1-x)(-(25/48)-(7 Log[x])/8)+(23/24-Log[2]^2/2+(37 Log[x])/12+Log[2] Log[x]+Log[1-x] Log[x]-Log[x]^2-1/2 Log[2] Log[x^2/2]+PolyLog[2,x]))

mb0Ic1a1a1m11[x_]:={MBint[(2^(z3-z4) x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] (-2^(1+z1+z3+z4) Gamma[1+z1+z3] (x Gamma[-1-z1-z3] Gamma[-1+2 d0c-z4] Gamma[z4]-2 Gamma[-2-z1-z3] Gamma[-2+2 d0c-z4] Gamma[1+z4]) Gamma[-z1-z3+z4]+x^(1+z4) Gamma[-1+2 d0c] Gamma[-1-z1-z3+z4] (2^z4 Gamma[-2-z1-z3] Gamma[2+z1+z3-z4] Gamma[z4]+2^(1+z1+z3) Gamma[1+z1+z3] Gamma[-1-z4] Gamma[-z1-z3+z4])))/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3] Gamma[-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(35/128),z3->-(1/2),z4->-(3/16)}}],MBint[-(2^(z3-z4-z5) x^(-3-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z5] Gamma[-z5] Gamma[2+z1+z3+z5] (-x^(2+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-2-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) (x Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5] Gamma[1+z1+z3+z4+z5]-2 Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3-z4-z5] Gamma[2+z1+z3+z4+z5])))/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(35/128),z3->-(1/2),z4->-(3/16),z5->-(3/32)}}],MBint[(2^(z3+z6) x^(-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3]^2 Gamma[-z4] Gamma[1+z4] Gamma[2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[-1-z1-z3+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(35/128),z3->-(1/2),z4->-(3/16),z6->-(3/128)}}],MBint[1/3 2^(-5-z1) Gamma[-z1]^2 Gamma[1+z1]^2 (48+120 EulerGamma+150 EulerGamma^2+11 \[Pi]^2-72 Log[2]-180 EulerGamma Log[2]+54 Log[2]^2+96 PolyGamma[0,-1+2 d0c]^2+54 PolyGamma[0,-z1]^2+96 PolyGamma[0,1+z1]+240 EulerGamma PolyGamma[0,1+z1]-144 Log[2] PolyGamma[0,1+z1]+96 PolyGamma[0,1+z1]^2-36 PolyGamma[0,-z1] (2+5 EulerGamma-Log[8]+4 PolyGamma[0,1+z1])+48 PolyGamma[0,-1+2 d0c] (2+5 EulerGamma-Log[8]-3 PolyGamma[0,-z1]+4 PolyGamma[0,1+z1])+54 PolyGamma[1,-z1]+60 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(35/128)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (-2-2 EulerGamma+Gamma[-z1-z3] Gamma[1+z1+z3]+3 Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z1]+2 PolyGamma[0,-1-z1-z3]-3 PolyGamma[0,-z1-z3]+PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(35/128),z3->-(1/2)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z5] Gamma[-z5] Gamma[2+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(35/128),z3->-(1/2),z4->-(3/16),z5->-(3/32),z6->-(3/128)}}],MBint[-(2^(-1-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (2 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z4-z5] Gamma[z4+z5]+2^(z4+z5) (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (4+4 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+4 PolyGamma[0,1-z5]-3 PolyGamma[0,-1+2 d0c-z4-z5]-3 PolyGamma[0,-z5]+2 PolyGamma[0,1+z5]+PolyGamma[0,z4+z5])+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] (2+4 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]+4 PolyGamma[0,1-z5]-3 PolyGamma[0,-2+2 d0c-z4-z5]-3 PolyGamma[0,-z5]+2 PolyGamma[0,1+z5]+PolyGamma[0,1+z4+z5]))))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(127/576),z5->-(127/1152)}}],MBint[(2^(-1-z1) x^(-1-z4-z5) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5]+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(41/288),z4->-(127/576),z5->-(127/1152)}}],MBint[(2^(-1+z3-z4-z5) x^(-1-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] (x^(1+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5] Gamma[1+z1+z3+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(41/288),z3->-(43/288),z4->-(127/576),z5->-(127/1152)}}],MBint[-(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(127/576),z5->-(127/1152),z6->-(127/2304)}}],MBint[1/48 (-32+16 \[Pi]^2-32 (-3+\[Pi]^2) Log[x]-96 Log[x]^2+64 Log[x]^3-35 PolyGamma[2,1]+PolyGamma[2,2]-8 PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/2) Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (2+4 EulerGamma-4 Log[x]+3 PolyGamma[0,1-z4]-5 PolyGamma[0,z4]+6 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(127/576)}}],MBint[2^(-5-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (16+8 EulerGamma+2 EulerGamma^2-7 \[Pi]^2+2 Log[2]^2+EulerGamma Log[16]+Log[256]-32 Log[x]-16 EulerGamma Log[x]-16 Log[2] Log[x]+32 Log[x]^2+2 PolyGamma[0,1-z1]^2+2 PolyGamma[0,z1]^2+8 PolyGamma[0,1+z1]+4 EulerGamma PolyGamma[0,1+z1]+Log[16] PolyGamma[0,1+z1]-16 Log[x] PolyGamma[0,1+z1]+2 PolyGamma[0,1+z1]^2-4 PolyGamma[0,z1] (2+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1+z1])+4 PolyGamma[0,1-z1] (2+EulerGamma+Log[2]-4 Log[x]-PolyGamma[0,z1]+PolyGamma[0,1+z1])+2 PolyGamma[1,1-z1]+2 PolyGamma[1,z1]+2 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(41/288)}}],MBint[2^(-1-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2,{{eps->0,delta->0,d0c->3},{z1->-(41/288),z4->-(127/576)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,1-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))/(Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(41/288),z3->-(43/288)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[1+z1+z3] Gamma[1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(41/288),z3->-(43/288),z4->-(127/576)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(41/288),z3->-(43/288),z4->-(127/576),z5->-(127/1152),z6->-(127/2304)}}]}

IIran[x_,-1,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m11d02[y],y-> x],1/eps^p]]
IIran[x_,-1,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m11d03[y],y-> x],1/eps^p]]

IIrn0[x_,-1,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a1m11[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,-1,1,d0_,p_]:={IIran[x,-1,1,d0,p],0}+IIrn0[x,-1,1,d0,p]

(**)

anpIc1a1a1m12d02[x_]:=1/eps^3(-(1/12))+1/eps^2(-(2/9)+Log[x]/3)+1/eps(1/(1-x)^3(-(\[Pi]^2/18)-Log[x]/2+1/3 Log[1-x] Log[x]+1/3 PolyLog[2,x])+1/(1-1/2x)^3(Log[1/2*x]/6)+1/(1-x)^2(-(1/6))+1/(1-1/2x)^2(1/6)+1/(1-x)(-(1/6)-Log[x]/2)+1/(1-1/2x)(1/12)+(-(43/108)+Log[2]/6+(31 Log[x])/18+2/3 Log[1-x] Log[x]-(2 Log[x]^2)/3+2/3 PolyLog[2,x]))
anpIc1a1a1m12d03[x_]:=1/eps^3(-(1/12))+1/eps^2(-(2/9)+Log[x]/3)+1/eps(1/(1-x)^5(-(\[Pi]^2/18)-(25 Log[x])/36+1/3 Log[1-x] Log[x]+1/3 PolyLog[2,x])+1/(1-1/2x)^5(Log[1/2*x]/6)+1/(1-x)^4(-(13/36)+Log[x]/6)+1/(1-1/2x)^4(1/6)+1/(1-x)^3(-(7/72)-Log[x]/18)+1/(1-1/2x)^3(1/12)+1/(1-x)^2(-(1/6)-(2 Log[x])/9)+1/(1-1/2x)^2(1/18)+1/(1-x)(-(25/72)-(7 Log[x])/12)+1/(1-1/2x)(1/24)+(31/216+Log[2]/6+(19 Log[x])/9+2/3 Log[1-x] Log[x]-(2 Log[x]^2)/3+2/3 PolyLog[2,x]))

mb0Ic1a1a1m12[x_]:={MBint[-(2^(z3-z4-z5) x^(-5-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-2-z1-z3-z5] Gamma[-z5] Gamma[3+z1+z3+z5] (-x^(3+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-3-z1-z3-z4-z5] Gamma[z4+z5]+2^(2+z1+z3+z4+z5) (x Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3-z4-z5] Gamma[2+z1+z3+z4+z5]-2 Gamma[-3-z1-z3] Gamma[-4+2 d0c-z1-z3-z4-z5] Gamma[3+z1+z3+z4+z5])))/(Gamma[-1+2 d0c]^2 Gamma[-3-z1-z3] Gamma[3+z1+z3] Gamma[-1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(13/8),z4->-(1/8),z5->-(1/4)}}],MBint[1/3 2^(-6-z1) Gamma[-z1]^2 Gamma[1+z1] Gamma[2+z1] (48+120 EulerGamma+150 EulerGamma^2+11 \[Pi]^2-72 Log[2]-180 EulerGamma Log[2]+54 Log[2]^2+96 PolyGamma[0,-1+2 d0c]^2+54 PolyGamma[0,-z1]^2+24 PolyGamma[0,1+z1]+60 EulerGamma PolyGamma[0,1+z1]-36 Log[2] PolyGamma[0,1+z1]+6 PolyGamma[0,1+z1]^2+72 PolyGamma[0,2+z1]+180 EulerGamma PolyGamma[0,2+z1]-108 Log[2] PolyGamma[0,2+z1]+36 PolyGamma[0,1+z1] PolyGamma[0,2+z1]+54 PolyGamma[0,2+z1]^2-36 PolyGamma[0,-z1] (2+5 EulerGamma-Log[8]+PolyGamma[0,1+z1]+3 PolyGamma[0,2+z1])+48 PolyGamma[0,-1+2 d0c] (2+5 EulerGamma-Log[8]-3 PolyGamma[0,-z1]+PolyGamma[0,1+z1]+3 PolyGamma[0,2+z1])+54 PolyGamma[1,-z1]+6 PolyGamma[1,1+z1]+54 PolyGamma[1,2+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (-2-2 EulerGamma+Gamma[-1-z1-z3] Gamma[2+z1+z3]+3 Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z1]+2 PolyGamma[0,-2-z1-z3]-3 PolyGamma[0,-1-z1-z3]+PolyGamma[0,-3+2 d0c-z1-z3]+PolyGamma[0,2+z1+z3]))/(Gamma[-1+2 d0c] Gamma[-1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(13/8)}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[3+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-2-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[3+z1+z3] Gamma[-1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(13/8),z4->-(1/8)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-2-z1-z3-z5] Gamma[-z5] Gamma[3+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-3-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-3-z1-z3] Gamma[3+z1+z3] Gamma[-1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(13/8),z4->-(1/8),z5->-(1/4),z6->-(1/16)}}],MBint[-(2^(-1-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (12 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z4-z5] Gamma[z4+z5]+2^(z4+z5) (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (25+24 EulerGamma+Log[4096]-30 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z4]+24 PolyGamma[0,1-z5]-18 PolyGamma[0,-1+2 d0c-z4-z5]-18 PolyGamma[0,-z5]+12 PolyGamma[0,1+z5]+6 PolyGamma[0,z4+z5])+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] (13+24 EulerGamma+Log[4096]-30 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z4]+24 PolyGamma[0,1-z5]-18 PolyGamma[0,-2+2 d0c-z4-z5]-18 PolyGamma[0,-z5]+12 PolyGamma[0,1+z5]+6 PolyGamma[0,1+z4+z5]))))/(9 Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/64),z5->-(1/16)}}],MBint[(2^-z1 x^(-1-z4-z5) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5]+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5]))/(3 Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/64),z5->-(1/16)}}],MBint[(2^(z3-z4-z5) x^(-1-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] (x^(1+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5] Gamma[1+z1+z3+z4+z5]))/(3 Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/64),z4->-(1/64),z5->-(1/16)}}],MBint[-(4/27) (-10+3 \[Pi]^2) Log[x]-(13 Log[x]^2)/9+(8 Log[x]^3)/9+1/7776(-4043+1872 \[Pi]^2-3780 PolyGamma[2,1]+108 PolyGamma[2,3]-864 PolyGamma[2,4]),{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/18) Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (13+24 EulerGamma-24 Log[x]+18 PolyGamma[0,1-z4]-30 PolyGamma[0,z4]+36 PolyGamma[0,1+z4]),{{eps->0,delta->0,d0c->3},{z4->-(1/64)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/64),z5->-(1/16),z6->-(1/8)}}],MBint[1/27 2^(-4-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (160+78 EulerGamma+18 EulerGamma^2-63 \[Pi]^2+78 Log[2]+36 EulerGamma Log[2]+18 Log[2]^2-312 Log[x]-144 EulerGamma Log[x]-144 Log[2] Log[x]+288 Log[x]^2+18 PolyGamma[0,2-z1]^2+18 PolyGamma[0,z1]^2+78 PolyGamma[0,1+z1]+36 EulerGamma PolyGamma[0,1+z1]+36 Log[2] PolyGamma[0,1+z1]-144 Log[x] PolyGamma[0,1+z1]+18 PolyGamma[0,1+z1]^2-6 PolyGamma[0,z1] (13+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,1+z1])+6 PolyGamma[0,2-z1] (13+6 EulerGamma+Log[64]-24 Log[x]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1])+18 PolyGamma[1,2-z1]+18 PolyGamma[1,z1]+18 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[1/3 2^-z1 Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4]^2,{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(1/64)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (13+12 EulerGamma-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-12 PolyGamma[0,-z1-z3]+18 PolyGamma[0,1-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/64)}}],MBint[(2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z1-z3+z4])/(3 Gamma[-1+2 d0c] Gamma[1+z1+z3] Gamma[1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/64),z4->-(1/64)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/64),z4->-(1/64),z5->-(1/16),z6->-(1/8)}}],MBint[(2^(z3-z4) x^(-2-z1-z3-z4) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] (-2^(1+z1+z3+z4) Gamma[1+z1+z3] (x Gamma[-1-z1-z3] Gamma[-1+2 d0c-z4] Gamma[z4]-2 Gamma[-2-z1-z3] Gamma[-2+2 d0c-z4] Gamma[1+z4]) Gamma[-z1-z3+z4]+x^(1+z4) Gamma[-1+2 d0c] Gamma[-1-z1-z3+z4] (2^z4 Gamma[-2-z1-z3] Gamma[2+z1+z3-z4] Gamma[z4]+2^(1+z1+z3) Gamma[1+z1+z3] Gamma[-1-z4] Gamma[-z1-z3+z4])))/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3] Gamma[-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/8)}}],MBint[-(2^(z3-z4-z5) x^(-3-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z5] Gamma[-z5] Gamma[2+z1+z3+z5] (-x^(2+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-2-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) (x Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5] Gamma[1+z1+z3+z4+z5]-2 Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3-z4-z5] Gamma[2+z1+z3+z4+z5])))/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/8),z5->-(1/16)}}],MBint[(2^(z3+z6) x^(-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3]^2 Gamma[-z4] Gamma[1+z4] Gamma[2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[-1-z1-z3+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/8),z6->-(1/32)}}],MBint[1/3 2^(-5-z1) Gamma[1-z1] Gamma[-z1] Gamma[1+z1]^2 (48+120 EulerGamma+150 EulerGamma^2+11 \[Pi]^2-72 Log[2]-180 EulerGamma Log[2]+54 Log[2]^2+96 PolyGamma[0,-1+2 d0c]^2+54 PolyGamma[0,1-z1]^2+96 PolyGamma[0,1+z1]+240 EulerGamma PolyGamma[0,1+z1]-144 Log[2] PolyGamma[0,1+z1]+96 PolyGamma[0,1+z1]^2-36 PolyGamma[0,1-z1] (2+5 EulerGamma-Log[8]+4 PolyGamma[0,1+z1])+48 PolyGamma[0,-1+2 d0c] (2+5 EulerGamma-Log[8]-3 PolyGamma[0,1-z1]+4 PolyGamma[0,1+z1])+54 PolyGamma[1,1-z1]+60 PolyGamma[1,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/2)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (-2-2 EulerGamma+Gamma[-z1-z3] Gamma[1+z1+z3]+3 Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z1]+2 PolyGamma[0,-1-z1-z3]-3 PolyGamma[0,-z1-z3]+PolyGamma[0,-2+2 d0c-z1-z3]+PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z5] Gamma[-z5] Gamma[2+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[2+z1+z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(3/8),z4->-(1/8),z5->-(1/16),z6->-(1/32)}}]}

IIran[x_,-1,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m12d02[y],y-> x],1/eps^p]]
IIran[x_,-1,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a1m12d03[y],y-> x],1/eps^p]]

IIrn0[x_,-1,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a1m12[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,-1,2,d0_,p_]:={IIran[x,-1,2,d0,p],0}+IIrn0[x,-1,2,d0,p]

(**)

anpIc1a1a10m1d02[x_]:=1/eps^3(-(1/2))+1/eps^2(1/(1-x)^3(Log[x]/2)+1/(1-x)^2(1/2)+1/(1-x)(1/4)+(-(11/4)+(3 Log[x])/2))+1/eps(1/(1-x)^3(-(\[Pi]^2/6)-Log[2]^2/2-Log[2] Log[1-x/2]+(11 Log[x])/4+Log[2] Log[x]+1/2 Log[1-x] Log[x]+Log[1-x/2] Log[x]-(3 Log[x]^2)/2+PolyLog[2,x/2]+1/2 PolyLog[2,x])+1/(1-x)^2(13/4-\[Pi]^2/12+2 Log[2]-(15 Log[x])/4+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-1/2x)^2(Log[1/2*x])+1/(1-x)(1/4-\[Pi]^2/12-(7 Log[x])/4+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-1/2x)(1+Log[1/2*x])+(-(25/2)+\[Pi]^2/4+Log[2]^2/2+Log[2] Log[1-x/2]+(35 Log[x])/4-Log[2] Log[x]+5/2 Log[1-x] Log[x]-Log[1-x/2] Log[x]-(5 Log[x]^2)/2-PolyLog[2,x/2]+5/2 PolyLog[2,x]))
anpIc1a1a10m1d03[x_]:=1/eps^3(-(1/2))+1/eps^2(1/(1-x)^5(Log[x]/2)+1/(1-x)^4(1/2)+1/(1-x)^3(1/4)+1/(1-x)^2(1/6)+1/(1-x)(1/8)+(-(73/24)+(3 Log[x])/2))+1/eps(1/(1-x)^5(-(\[Pi]^2/6)-Log[2]^2/2-Log[2] Log[1-x/2]+(73 Log[x])/24+Log[2] Log[x]+1/2 Log[1-x] Log[x]+Log[1-x/2] Log[x]-(3 Log[x]^2)/2+PolyLog[2,x/2]+1/2 PolyLog[2,x])+1/(1-x)^4(85/24-\[Pi]^2/24+2 Log[2]-(10 Log[x])/3+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^4(Log[1/2*x]/2)+1/(1-x)^3(9/16-\[Pi]^2/24-(23 Log[x])/24+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^3(1/2+Log[1/2*x]/2)+1/(1-x)^2(13/144-\[Pi]^2/24+(2 Log[2])/3-(41 Log[x])/24+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^2(3/4+(2 Log[1/2*x])/3)+1/(1-x)(-(7/12)-\[Pi]^2/24-(23 Log[x])/12+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)(13/12-Log[2]+Log[x])+(-(251/18)+\[Pi]^2/4+Log[2]^2/2+Log[2] Log[1-x/2]+(245 Log[x])/24-Log[2] Log[x]+5/2 Log[1-x] Log[x]-Log[1-x/2] Log[x]-(5 Log[x]^2)/2-PolyLog[2,x/2]+5/2 PolyLog[2,x]))

mb0Ic1a1a10m1[x_]:={MBint[-(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-z5] Gamma[z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[2-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/4),z5->-(5/16),z6->-(5/32)}}],MBint[(2^(-z4-z5) x^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-z5] Gamma[z5] Gamma[z4+z5] (-2 x^(z4+z5) Gamma[-1+2 d0c] Gamma[-z4-z5]+2^(z4+z5) Gamma[-1+2 d0c-z4-z5] (4 EulerGamma+Log[4]-5 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-3 PolyGamma[0,1-z5]+4 PolyGamma[0,2-z5]-3 PolyGamma[0,-1+2 d0c-z4-z5]+2 PolyGamma[0,z5]+PolyGamma[0,z4+z5])))/(Gamma[-1+2 d0c] Gamma[2-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/4),z5->-(5/16)}}],MBint[1/Gamma[-1+2 d0c] 2^z6 x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c-z4-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z6] (-2+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,z6]+3 PolyGamma[0,z4+z6]),{{eps->0,delta->0,d0c->3},{z4->-(1/4),z6->-(5/32)}}],MBint[(2^(-3-z4) x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (24 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (Gamma[2+z4] (-2+EulerGamma-Log[8]+4 Log[x]-PolyGamma[0,-z4]+3 PolyGamma[0,z4]-PolyGamma[0,1+z4])+2^z4 Gamma[1+z4] (4 EulerGamma-4 Log[x]+3 PolyGamma[0,-z4]-PolyGamma[0,z4]-3 PolyGamma[0,1+z4]+5 PolyGamma[0,2+z4]))+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (48+24 EulerGamma+6 EulerGamma^2-5 \[Pi]^2+24 Log[2]^2+16 Log[8]+8 EulerGamma Log[8]-72 Log[x]-36 EulerGamma Log[x]-72 Log[2] Log[x]+54 Log[x]^2+24 PolyGamma[0,-1+2 d0c]^2+6 PolyGamma[0,-1+2 d0c-z4]^2-24 PolyGamma[0,z4]-12 EulerGamma PolyGamma[0,z4]-8 Log[8] PolyGamma[0,z4]+36 Log[x] PolyGamma[0,z4]+6 PolyGamma[0,z4]^2+24 PolyGamma[0,1+z4]+12 EulerGamma PolyGamma[0,1+z4]+8 Log[8] PolyGamma[0,1+z4]-36 Log[x] PolyGamma[0,1+z4]-12 PolyGamma[0,z4] PolyGamma[0,1+z4]+6 PolyGamma[0,1+z4]^2-4 PolyGamma[0,-1+2 d0c-z4] (6+3 EulerGamma+Log[64]-9 Log[x]-3 PolyGamma[0,z4]+3 PolyGamma[0,1+z4])+8 PolyGamma[0,-1+2 d0c] (6+3 EulerGamma+Log[64]-9 Log[x]-3 PolyGamma[0,-1+2 d0c-z4]-3 PolyGamma[0,z4]+3 PolyGamma[0,1+z4])-24 PolyGamma[1,-1+2 d0c]+6 PolyGamma[1,-1+2 d0c-z4]+6 PolyGamma[1,z4]+6 PolyGamma[1,1+z4])))/(3 Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z4->-(1/4)}}],MBint[(2^z6 x^(-z4-z6) Gamma[-1+2 d0c-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z2-z4-z6] Gamma[-z6] Gamma[-z2+z6] Gamma[-z2+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2]),{{eps->0,delta->0,d0c->3},{z2->-(9/16),z4->-(1/4),z6->-(5/32)}}],MBint[(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[1-z2+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2+z4]),{{eps->0,delta->0,d0c->3},{z2->-(9/16),z4->-(1/4)}}],MBint[1/3 (-64+2 \[Pi]^2-2 (-48+\[Pi]^2) Log[x]-48 Log[x]^2+16 Log[x]^3+PolyGamma[2,1]-16 PolyGamma[2,2]),{{eps->0,delta->0,d0c->3},{}}],MBint[-((Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/Gamma[1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/16)}}],MBint[-(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (2 EulerGamma-2 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1-z2]+2 PolyGamma[0,2-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[2-z2]),{{eps->0,delta->0,d0c->3},{z2->-(9/16)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[1-z1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(9/16)}}],MBint[(2^(-z4-z5) x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[1-z2-z5] Gamma[-z2-z4-z5] Gamma[-z5] Gamma[z2+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2-z5]),{{eps->0,delta->0,d0c->3},{z2->-(9/16),z4->-(1/4),z5->-(5/16)}}],MBint[(2^z6 x^(-z2-z4-z5-z6) Gamma[-1+2 d0c-z2] Gamma[-z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[1-z2-z5] Gamma[-z5] Gamma[z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[2-z2-z5]),{{eps->0,delta->0,d0c->3},{z2->-(9/16),z4->-(1/4),z5->-(5/16),z6->-(5/32)}}],MBint[(2^(-z4-z5) x^(-2-2 z1-2 z2-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z2-z5] Gamma[-z5] Gamma[1+z1+z2+z5] (x^(1+z1+z2+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z1-z2-z4-z5] Gamma[z4+z5]+2^(1+z1+z2+z4+z5) Gamma[-1-z1-z2] Gamma[-2+2 d0c-z1-z2-z4-z5] Gamma[1+z1+z2+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-1-z1-z2] Gamma[1-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/8),z5->-(1/16)}}],MBint[-(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (3 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,-z1-z2]+3 PolyGamma[0,1-z1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z1-z2+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z1-z2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/8)}}],MBint[(2^z6 x^(-1-z1-z2-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z2-z5] Gamma[-z5] Gamma[1+z1+z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z1-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-1-z1-z2] Gamma[1-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/8),z5->-(1/16),z6->-(1/32)}}]}

IIran[x_,0,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a10m1d02[y],y-> x],1/eps^p]]
IIran[x_,0,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a10m1d03[y],y-> x],1/eps^p]]

IIrn0[x_,0,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a10m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,0,-1,d0_,p_]:={IIran[x,0,-1,d0,p],0}+IIrn0[x,0,-1,d0,p]

(**)

anpIc1a1a100d02[x_]:=1/eps^2+1/eps(1/(1-x)^3(-Log[x])+1/(1-x)^2(-1-Log[x]/2)+1/(1-x)(-1-Log[x]/2)+(8-2 Log[x]))
anpIc1a1a100d03[x_]:=1/eps^2+1/eps(1/(1-x)^5(-Log[x])+1/(1-x)^4(-1-Log[x]/4)+1/(1-x)^3(-(3/4)-Log[x]/4)+1/(1-x)^2(-(17/24)-Log[x]/4)+1/(1-x)(-(17/24)-Log[x]/4)+(55/6-2 Log[x]))

mb0Ic1a1a100[x_]:={MBint[-(2^-z4 x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (2 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (2^z4 Gamma[1+z4]-Gamma[2+z4])+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (4+EulerGamma+Log[4]-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z4]-PolyGamma[0,z4]+PolyGamma[0,1+z4])))/(Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z4->-(3/16)}}],MBint[4 (7-6 Log[x]+2 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[-1+2 d0c] 2^(1+z6) x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c-z4-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z6],{{eps->0,delta->0,d0c->3},{z4->-(3/16),z6->-(3/64)}}],MBint[-(x^-z1 Gamma[1-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1-z1]+3 PolyGamma[0,2-z1]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]))/(Gamma[-1+2 d0c] Gamma[2-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(2^-z4 x^-z1 Gamma[-1+2 d0c-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] (2^z4 Gamma[-z1] Gamma[z1-z4] Gamma[z4] Gamma[1-z1+z4]+2^z1 Gamma[z1] Gamma[-z4] Gamma[-z1+z4] Gamma[2-z1+z4]))/(Gamma[-1+2 d0c] Gamma[2-z1+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16)}}],MBint[(2^z6 x^(-z4-z6) Gamma[-1+2 d0c-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z1-z4-z6] Gamma[-z6] Gamma[-z1+z6] Gamma[-z1+z4+z6])/Gamma[-1+2 d0c]^2,{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z6->-(3/64)}}],MBint[-(2 x^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-1+2 d0c-z4-z5] Gamma[-z5] Gamma[z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[2-z5]),{{eps->0,delta->0,d0c->3},{z4->-(3/16),z5->-(3/32)}}],MBint[(2^(-z4-z5) x^-z1 Gamma[-1+2 d0c-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z5] Gamma[-z1-z4-z5] Gamma[-z5] Gamma[z1+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[2-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z5->-(3/32)}}],MBint[(2^z6 x^(-z1-z4-z5-z6) Gamma[-1+2 d0c-z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z5] Gamma[-z5] Gamma[z1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z1+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[2-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(3/16),z5->-(3/32),z6->-(3/64)}}]}

IIran[x_,0,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a100d02[y],y-> x],1/eps^p]]
IIran[x_,0,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a100d03[y],y-> x],1/eps^p]]

IIrn0[x_,0,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a100[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,0,0,d0_,p_]:={IIran[x,0,0,d0,p],0}+IIrn0[x,0,0,d0,p]

(**)

anpIc1a1a101d02[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^3(-(Log[x]/2))+1/(1-x)^2(-(1/2)-Log[x]/4)+1/(1-x)(-(1/2)-Log[x]/4)+(4-Log[x]))
anpIc1a1a101d03[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^5(-(Log[x]/2))+1/(1-x)^4(-(1/2)-Log[x]/8)+1/(1-x)^3(-(3/8)-Log[x]/8)+1/(1-x)^2(-(17/48)-Log[x]/8)+1/(1-x)(-(17/48)-Log[x]/8)+(55/12-Log[x]))

mb0Ic1a1a101[x_]:={MBint[(2^(z3-z4-z5) x^(-2-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] (x^(1+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5] Gamma[1+z1+z3+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/8),z5->-(1/16)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,1-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/8)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/8),z5->-(1/16),z6->-(1/32)}}],MBint[-(2^(-1-z4) x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (2 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (2^z4 Gamma[1+z4]-Gamma[2+z4])+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (4+EulerGamma+Log[4]-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,-1+2 d0c-z4]-PolyGamma[0,z4]+PolyGamma[0,1+z4])))/(Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z4->-(11/48)}}],MBint[2 (7-6 Log[x]+2 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[-1+2 d0c] 2^z6 x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c-z4-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z6],{{eps->0,delta->0,d0c->3},{z4->-(11/48),z6->-(7/96)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1-z1) x^-z4 Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-1+2 d0c-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(11/48)}}],MBint[-2^(-1-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (6+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-1+z3+z6) x^(-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48),z6->-(7/96)}}],MBint[-(x^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-1+2 d0c-z4-z5] Gamma[-z5] Gamma[z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[2-z5]),{{eps->0,delta->0,d0c->3},{z4->-(11/48),z5->-(1/12)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,1-z1-z3]+3 PolyGamma[0,2-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[1-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[2-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48)}}],MBint[(2^(-1+z3-z4-z5) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z1-z3-z4-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48),z5->-(1/12)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48),z5->-(1/12),z6->-(7/96)}}]}

IIran[x_,0,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a101d02[y],y-> x],1/eps^p]]
IIran[x_,0,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a101d03[y],y-> x],1/eps^p]]

IIrn0[x_,0,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a101[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,0,1,d0_,p_]:={IIran[x,0,1,d0,p],0}+IIrn0[x,0,1,d0,p]

(**)

anpIc1a1a102d02[x_]:=1/eps^2(1/3)+1/eps(1/(1-x)^3(-(Log[x]/3))+1/(1-1/2x)^3(Log[1/2*x]/6)+1/(1-x)^2(-(1/3)-Log[x]/6)+1/(1-1/2x)^2(1/6-Log[1/2*x]/12)+1/(1-x)(-(1/3)-Log[x]/6)+1/(1-1/2x)(-(Log[1/2*x]/12))+(49/18-(2 Log[x])/3))
anpIc1a1a102d03[x_]:=1/eps^2(1/3)+1/eps(1/(1-x)^5(-(Log[x]/3))+1/(1-1/2x)^5(Log[1/2*x]/6)+1/(1-x)^4(-(1/3)-Log[x]/12)+1/(1-1/2x)^4(1/6-Log[1/2*x]/24)+1/(1-x)^3(-(1/4)-Log[x]/12)+1/(1-1/2x)^3(1/24-Log[1/2*x]/24)+1/(1-x)^2(-(17/72)-Log[x]/12)+1/(1-1/2x)^2(-(1/144)-Log[1/2*x]/24)+1/(1-x)(-(17/72)-Log[x]/12)+1/(1-1/2x)(-(5/144)-Log[1/2*x]/24)+(28/9-(2 Log[x])/3))

mb0Ic1a1a102[x_]:={MBint[(2^(z3-z4-z5) x^(-4-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z5] Gamma[-z5] Gamma[2+z1+z3+z5] (x^(2+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-2-z1-z3-z4-z5] Gamma[z4+z5]+2^(2+z1+z3+z4+z5) Gamma[-2-z1-z3] Gamma[-3+2 d0c-z1-z3-z4-z5] Gamma[2+z1+z3+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-1,z4->-(1/8),z5->-(1/16)}}],MBint[-(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1-z1-z3] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-1-z1-z3]+3 PolyGamma[0,-z1-z3]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3]))/(Gamma[-1+2 d0c] Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-1}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-1-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-1,z4->-(1/8)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1-z1-z3-z5] Gamma[-z5] Gamma[2+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-2-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-2-z1-z3] Gamma[-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-1,z4->-(1/8),z5->-(1/16),z6->-(1/32)}}],MBint[-(2^(-1-z4) x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (12 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (2^z4 Gamma[1+z4]-Gamma[2+z4])+2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (25+6 EulerGamma+Log[4096]-18 Log[x]+12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,-1+2 d0c-z4]-6 PolyGamma[0,z4]+6 PolyGamma[0,1+z4])))/(9 Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3},{z4->-(11/48)}}],MBint[2/27 (131-111 Log[x]+36 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[(2^(1+z6) x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c-z4-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z6])/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z4->-(11/48),z6->-(7/96)}}],MBint[(2^-z1 x^-z4 Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-1+2 d0c-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4])/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(11/48)}}],MBint[-(1/9) 2^(-1-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (37+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,2-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(z3+z6) x^(-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-z1-z3+z4+z6])/(3 Gamma[-1+2 d0c]^2 Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48),z6->-(7/96)}}],MBint[-(2 x^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-1+2 d0c-z4-z5] Gamma[-z5] Gamma[z5] Gamma[z4+z5])/(3 Gamma[-1+2 d0c] Gamma[2-z5]),{{eps->0,delta->0,d0c->3},{z4->-(11/48),z5->-(1/12)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (13+12 EulerGamma-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-12 PolyGamma[0,1-z1-z3]+18 PolyGamma[0,2-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[(2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[1-z1-z3+z4])/(3 Gamma[-1+2 d0c] Gamma[2-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48)}}],MBint[(2^(z3-z4-z5) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z1-z3-z4-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[z4+z5])/(3 Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48),z5->-(1/12)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(11/48),z5->-(1/12),z6->-(7/96)}}],MBint[(2^(z3-z4-z5) x^(-2-2 z1-2 z3-z4-z5) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] (x^(1+z1+z3+z4+z5) Gamma[-1+2 d0c] Gamma[-1-z1-z3-z4-z5] Gamma[z4+z5]+2^(1+z1+z3+z4+z5) Gamma[-1-z1-z3] Gamma[-2+2 d0c-z1-z3-z4-z5] Gamma[1+z1+z3+z4+z5]))/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/8),z5->-(1/16)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,1-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/8)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/8),z4->-(1/8),z5->-(1/16),z6->-(1/32)}}]}

IIran[x_,0,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a102d02[y],y-> x],1/eps^p]]
IIran[x_,0,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a102d03[y],y-> x],1/eps^p]]

IIrn0[x_,0,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a102[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,0,2,d0_,p_]:={IIran[x,0,2,d0,p],0}+IIrn0[x,0,2,d0,p]

(**)

anpIc1a1a11m1d02[x_]:=1/eps^3(-(1/4))+1/eps^2(1/(1-x)^3(Log[x]/4)+1/(1-x)^2(1/4)+1/(1-x)(1/8)+(-(9/8)+(3 Log[x])/4))+
1/eps(1/(1-x)^3(-(\[Pi]^2/12)-Log[2]^2/4-1/2 Log[2] Log[1-x/2]+(11 Log[x])/8+1/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]+1/2 Log[1-x/2] Log[x]-(3 Log[x]^2)/4+1/2 PolyLog[2,x/2]+1/4 PolyLog[2,x])+1/(1-1/2x)^3(-Log[1/2*x])+1/(1-x)^2(13/8-\[Pi]^2/12+Log[2]-(15 Log[x])/8+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-1/2x)^2(-1+Log[1/2*x]/2)+1/(1-x)(3/8-(3 Log[x])/8)+1/(1-1/2x)(Log[1/2*x]/2)+(-(7/2)+(3 \[Pi]^2)/16-Log[2]+Log[2]^2/4+Log[2] Log[1-x]-(Log[2] Log[1-x])/(1-2 x)^3+(2 x Log[2] Log[1-x])/(1-2 x)^3+(2 x Log[2] Log[1-x])/(1-2 x)^2+(2 x Log[2] Log[1-x])/(1-2 x)+1/2 Log[2] Log[1-x/2]+(31 Log[x])/8-1/2 Log[2] Log[x]+3/4 Log[1-x] Log[x]-1/2 Log[1-x/2] Log[x]-(5 Log[x]^2)/4-1/2 PolyLog[2,x/2]+3/4 PolyLog[2,x]))
anpIc1a1a11m1d03[x_]:=1/eps^3(-(1/4))+1/eps^2(1/(1-x)^5(Log[x]/4)+1/(1-x)^4(1/4)+1/(1-x)^3(1/8)+1/(1-x)^2(1/12)+1/(1-x)(1/16)+(-(61/48)+(3 Log[x])/4))+1/eps(1/(1-x)^5(-(\[Pi]^2/12)-Log[2]^2/4-1/2 Log[2] Log[1-x/2]+(73 Log[x])/48+1/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]+1/2 Log[1-x/2] Log[x]-(3 Log[x]^2)/4+1/2 PolyLog[2,x/2]+1/4 PolyLog[2,x])+1/(1-1/2x)^5(-Log[1/2*x])+1/(1-x)^4(85/48-\[Pi]^2/24+Log[2]-(85 Log[x])/48+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^4(-1+Log[1/2*x]/4)+1/(1-x)^3(29/96-\[Pi]^2/36-(7 Log[x])/24+1/6 Log[1-x] Log[x]+1/6 PolyLog[2,x])+1/(1-1/2x)^3(-(1/4)+Log[1/2*x]/4)+1/(1-x)^2(73/288-\[Pi]^2/72+Log[2]/3-(13 Log[x])/24+1/12 Log[1-x] Log[x]+1/12 PolyLog[2,x])+1/(1-1/2x)^2(1/24+Log[1/2*x]/3)+1/(1-x)(1/16-(9 Log[x])/16)+1/(1-1/2x)(7/24+Log[1/2*x]/2)+(-(143/36)+(3 \[Pi]^2)/16-Log[2]+Log[2]^2/4+1/2 Log[2] Log[1-x/2]+(69 Log[x])/16-1/2 Log[2] Log[x]+3/4 Log[1-x] Log[x]-1/2 Log[1-x/2] Log[x]-(5 Log[x]^2)/4-1/2 PolyLog[2,x/2]+3/4 PolyLog[2,x]))

mbm1Ic1a1a11m1d02[x_]:={MBint[-(1/Gamma[3-z5]) 2^(-1+z6) y^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[3-z4-z5-z6] Gamma[-z6] Gamma[1+z6] Gamma[z4+z5+z6],{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}]}
mbm1Ic1a1a11m1d03[x_]:={MBint[-(1/(3 Gamma[3-z5])) 2^(-3+z6) y^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[5-z4-z5-z6] Gamma[-z6] Gamma[1+z6] Gamma[z4+z5+z6],{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}]}

mb0Ic1a1a11m1[x_]:={MBint[1/Gamma[-1+2 d0c] 2^(-4+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (2 EulerGamma^2-3 \[Pi]^2+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2-4 EulerGamma PolyGamma[0,-1+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,-1+2 d0c-z4-z6]^2+8 EulerGamma PolyGamma[0,1+z6]+8 Log[x] PolyGamma[0,1+z6]-8 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,1+z6]+8 PolyGamma[0,1+z6]^2+12 EulerGamma PolyGamma[0,z4+z6]+12 Log[x] PolyGamma[0,z4+z6]-12 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,z4+z6]+24 PolyGamma[0,1+z6] PolyGamma[0,z4+z6]+18 PolyGamma[0,z4+z6]^2-4 PolyGamma[0,1+z4] (EulerGamma+Log[x]-PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,z4+z6])-8 PolyGamma[0,-1+2 d0c] (EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-1+2 d0c-z4-z6]+8 PolyGamma[1,1+z6]+18 PolyGamma[1,z4+z6])+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (16-8 EulerGamma+2 EulerGamma^2-3 \[Pi]^2-8 Log[x]+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2+8 PolyGamma[0,-2+2 d0c-z4-z6]-4 EulerGamma PolyGamma[0,-2+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,-2+2 d0c-z4-z6]^2-16 PolyGamma[0,1+z6]+8 EulerGamma PolyGamma[0,1+z6]+8 Log[x] PolyGamma[0,1+z6]-8 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,1+z6]+8 PolyGamma[0,1+z6]^2-24 PolyGamma[0,1+z4+z6]+12 EulerGamma PolyGamma[0,1+z4+z6]+12 Log[x] PolyGamma[0,1+z4+z6]-12 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,1+z4+z6]+24 PolyGamma[0,1+z6] PolyGamma[0,1+z4+z6]+18 PolyGamma[0,1+z4+z6]^2-4 PolyGamma[0,1+z4] (-2+EulerGamma+Log[x]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[0,-1+2 d0c] (-2+EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-2+2 d0c-z4-z6]+8 PolyGamma[1,1+z6]+18 PolyGamma[1,1+z4+z6])),{{eps->0,delta->0,d0c->3},{z4->-(11/32),z6->-(3/32)}}],MBint[-(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1+z6] Gamma[z4+z5+z6] (-2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-3 PolyGamma[0,2-z5]+4 PolyGamma[0,3-z5]+2 PolyGamma[0,-1+z5]-PolyGamma[0,-1+2 d0c-z4-z5-z6]-2 PolyGamma[0,1+z6]-PolyGamma[0,z4+z5+z6]))/(Gamma[-1+2 d0c] Gamma[3-z5]),{{eps->0,delta->0,d0c->3},{z4->-(11/32),z5->-(7/32),z6->-(3/32)}}],MBint[(x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-1+z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[2-z2+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-1+z2] Gamma[3-z2+z4]),{{eps->0,delta->0,d0c->3},{z2->-(15/32),z4->-(11/32)}}],MBint[-(2^(-1+z6) x^(-1-z4-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z2+z6] (x Gamma[z2] Gamma[-1+2 d0c+z2-z4-z6] Gamma[-z2+z4+z6]-2 Gamma[-1+z2] Gamma[-2+2 d0c+z2-z4-z6] Gamma[1-z2+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2]^2 Gamma[-1+z2]),{{eps->0,delta->0,d0c->3},{z2->-(15/32),z4->-(11/32),z6->-(3/32)}}],MBint[-(1/Gamma[3+z4]) 2^(-4-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (2^(4+z4) Gamma[-1-z4] Gamma[2+z4] (-2+4 EulerGamma-4 Log[x]+3 PolyGamma[0,-1-z4]-PolyGamma[0,z4]+PolyGamma[0,1+z4]-4 PolyGamma[0,2+z4]+5 PolyGamma[0,3+z4])-Gamma[1-z4] Gamma[3+z4] (2 EulerGamma^2-3 \[Pi]^2-12 EulerGamma Log[2]+18 Log[2]^2+16 EulerGamma Log[x]-48 Log[2] Log[x]+32 Log[x]^2+2 PolyGamma[0,1-z4]^2+18 PolyGamma[0,z4]^2+12 PolyGamma[0,z4] (EulerGamma-Log[8]+4 Log[x]-PolyGamma[0,1+z4])-4 PolyGamma[0,1-z4] (EulerGamma-Log[8]+4 Log[x]+3 PolyGamma[0,z4]-PolyGamma[0,1+z4])-4 EulerGamma PolyGamma[0,1+z4]+12 Log[2] PolyGamma[0,1+z4]-16 Log[x] PolyGamma[0,1+z4]+2 PolyGamma[0,1+z4]^2+2 PolyGamma[1,1-z4]+18 PolyGamma[1,z4]+2 PolyGamma[1,1+z4])),{{eps->0,delta->0,d0c->3},{z4->-(11/32)}}],MBint[-(1/Gamma[3-z5]) 2^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[1-z4-z5] Gamma[-1+z5] Gamma[-z5] Gamma[z4+z5] (-2+2 EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1+z4]-3 PolyGamma[0,2-z5]+4 PolyGamma[0,3-z5]-PolyGamma[0,1-z4-z5]+2 PolyGamma[0,-1+z5]-PolyGamma[0,z4+z5]),{{eps->0,delta->0,d0c->3},{z4->-(11/32),z5->-(7/32)}}],MBint[1/24 (-126+6 \[Pi]^2-8 (-30+\[Pi]^2) Log[x]-144 Log[x]^2+64 Log[x]^3-23 PolyGamma[2,1]+27 PolyGamma[2,2]-64 PolyGamma[2,3]),{{eps->0,delta->0,d0c->3},{}}],MBint[-((Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/(2 Gamma[1+z1])),{{eps->0,delta->0,d0c->3},{z1->-(1/16)}}],MBint[-(x^-z2 Gamma[2-z2] Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (2 EulerGamma-2 Log[x]+2 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1-z2]-PolyGamma[0,2-z2]+2 PolyGamma[0,3-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[3-z2]),{{eps->0,delta->0,d0c->3},{z2->-(15/32)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[2-z1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[3-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/16),z2->-(15/32)}}],MBint[(2^(-z4-z5) x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[2-z2-z5] Gamma[1-z2-z4-z5] Gamma[-z5] Gamma[-1+z2+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z2]^2 Gamma[-1+z2] Gamma[3-z2-z5]),{{eps->0,delta->0,d0c->3},{z2->-(15/32),z4->-(11/32),z5->-(7/32)}}],MBint[(2^z6 x^(-z2-z4-z5-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[2-z2-z5] Gamma[-z5] Gamma[-1+z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2]^2 Gamma[-1+z2] Gamma[3-z2-z5]),{{eps->0,delta->0,d0c->3},{z2->-(15/32),z4->-(11/32),z5->-(7/32),z6->-(3/32)}}],MBint[(2^z6 x^(-1-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z1+z2-z4-z6] Gamma[-z6] Gamma[-z1-z2+z6] Gamma[-z1-z2+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16),z6->-(1/64)}}],MBint[-(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (3 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,1-z1-z2]+3 PolyGamma[0,2-z1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[z1+z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[1-z1-z2+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[z1+z2] Gamma[2-z1-z2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16)}}],MBint[(2^(-z4-z5) x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z2-z5] Gamma[-z1-z2-z4-z5] Gamma[-z5] Gamma[z1+z2+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-z1-z2] Gamma[z1+z2] Gamma[2-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16),z5->-(1/32)}}],MBint[(2^z6 x^(-1-z1-z2-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z2-z5] Gamma[-z5] Gamma[z1+z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z1-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[-z1-z2] Gamma[z1+z2] Gamma[2-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16),z5->-(1/32),z6->-(1/64)}}]}

IIran[x_,1,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a11m1d02[y],y-> x],1/eps^p]]
IIran[x_,1,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a11m1d03[y],y-> x],1/eps^p]]
IIrnm1[x_,1,-1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic1a1a11m1d02[y],{y-> x}]],2],True,0]
IIrnm1[x_,1,-1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic1a1a11m1d03[y],{y-> x}]],2],True,0]

IIrn0[x_,1,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a11m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,1,-1,d0_,p_]:={IIran[x,1,-1,d0,p],0}+ IIrnm1[x,1,-1,d0,p]+ IIrn0[x,1,-1,d0,p]

(**)

anpIc1a1a110d02[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^3(-(Log[x]/2))+1/(1-x)^2(-(1/2)-Log[x]/2)+1/(1-x)(-(3/4))+(15/4-Log[x]))
anpIc1a1a110d03[x_]:=1/eps^2(1/2)+1/eps(1/(1-x)^5(-(Log[x]/2))+1/(1-x)^4(-(1/2)-Log[x]/4)+1/(1-x)^3(-(1/2)-Log[x]/6)+1/(1-x)^2(-(11/24)-Log[x]/12)+1/(1-x)(-(3/8))+(13/3-Log[x]))

mb0Ic1a1a110[x_]:={MBint[2 (5-5 Log[x]+2 Log[x]^2),{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[3+z4] 2^(-1-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (2^(2+z4) Gamma[-1-z4] Gamma[2+z4]+Gamma[1-z4] Gamma[3+z4] (-2+EulerGamma-Log[8]+4 Log[x]-PolyGamma[0,1-z4]+3 PolyGamma[0,z4]-PolyGamma[0,1+z4])),{{eps->0,delta->0,d0c->3},{z4->-(29/384)}}],MBint[1/Gamma[-1+2 d0c] 2^(-1+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (-2+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,z4+z6])+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-4+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,1+z4+z6])),{{eps->0,delta->0,d0c->3},{z4->-(29/384),z6->-(7/32)}}],MBint[(2^(-1-z4) x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] (2^(1+z4) Gamma[1-z1] Gamma[-1+z1-z4] Gamma[z4] Gamma[2-z1+z4]-2^z1 Gamma[z1] Gamma[1-z4] Gamma[-z1+z4] Gamma[3-z1+z4]))/(Gamma[-1+2 d0c] Gamma[1-z1] Gamma[-1+z1] Gamma[3-z1+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(29/384)}}],MBint[-(2^(-1+z6) x^(-1-z4-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1+z6] (x Gamma[z1] Gamma[-1+2 d0c+z1-z4-z6] Gamma[-z1+z4+z6]-2 Gamma[-1+z1] Gamma[-2+2 d0c+z1-z4-z6] Gamma[1-z1+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1] Gamma[-1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(29/384),z6->-(7/32)}}],MBint[(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[3-z5]),{{eps->0,delta->0,d0c->3},{z4->-(29/384),z5->-(7/48),z6->-(7/32)}}],MBint[1/Gamma[3-z5] 2^(1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[1-z4-z5] Gamma[-1+z5] Gamma[-z5] Gamma[z4+z5],{{eps->0,delta->0,d0c->3},{z4->-(29/384),z5->-(7/48)}}],MBint[-(x^-z1 Gamma[2-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,2-z1]+3 PolyGamma[0,3-z1]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]))/(Gamma[-1+2 d0c] Gamma[3-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/4)}}],MBint[(2^(-z4-z5) x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z5] Gamma[1-z1-z4-z5] Gamma[-z5] Gamma[-1+z1+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z1] Gamma[-1+z1] Gamma[3-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(29/384),z5->-(7/48)}}],MBint[(2^z6 x^(-z1-z4-z5-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z5] Gamma[-z5] Gamma[-1+z1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1-z1+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z1] Gamma[-1+z1] Gamma[3-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z4->-(29/384),z5->-(7/48),z6->-(7/32)}}]}

IIran[x_,1,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a110d02[y],y-> x],1/eps^p]]
IIran[x_,1,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a110d03[y],y-> x],1/eps^p]]

IIrn0[x_,1,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a110[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,1,0,d0_,p_]:={IIran[x,1,0,d0,p],0}+IIrn0[x,1,0,d0,p]

(**)

anpIc1a1a111d02[x_]:=1/eps^2(1/4)+1/eps(1/(1-x)^3(-(Log[x]/4))+1/(1-x)^2(-(1/4)-Log[x]/4)+1/(1-x)(-(3/8))+(15/8-Log[x]/2))
anpIc1a1a111d03[x_]:=1/eps^2(1/4)+1/eps(1/(1-x)^5(-(Log[x]/4))+1/(1-x)^4(-(1/4)-Log[x]/8)+1/(1-x)^3(-(1/4)-Log[x]/12)+1/(1-x)^2(-(11/48)-Log[x]/24)+1/(1-x)(-(3/16))+(13/6-Log[x]/2))

mb0Ic1a1a111[x_]:={MBint[(2^(z3+z6) x^(-1-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/4),z4->-(1/8),z6->-(1/64)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,1-z1-z3]+3 PolyGamma[0,2-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/4)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[1-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[z1+z3] Gamma[2-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/4),z4->-(1/8)}}],MBint[(2^(z3-z4-z5) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z1-z3-z4-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[z1+z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/4),z4->-(1/8),z5->-(1/32)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[z1+z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z3->-(1/4),z4->-(1/8),z5->-(1/32),z6->-(1/64)}}],MBint[5-5 Log[x]+2 Log[x]^2,{{eps->0,delta->0,d0c->3},{}}],MBint[1/Gamma[3+z4] 2^(-2-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (2^(2+z4) Gamma[-1-z4] Gamma[2+z4]+Gamma[1-z4] Gamma[3+z4] (-2+EulerGamma-Log[8]+4 Log[x]-PolyGamma[0,1-z4]+3 PolyGamma[0,z4]-PolyGamma[0,1+z4])),{{eps->0,delta->0,d0c->3},{z4->-(1/8)}}],MBint[1/Gamma[-1+2 d0c] 2^(-2+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (-2+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,z4+z6])+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-4+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,1+z6]+3 PolyGamma[0,1+z4+z6])),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z6->-(7/128)}}],MBint[-2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (5+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/6)}}],MBint[2^(-2-z1-z4) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/6),z4->-(1/8)}}],MBint[1/Gamma[-1+2 d0c] 2^(-2-z1+z6) x^(-1-z4-z6) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z4->-(1/8),z6->-(7/128)}}],MBint[-(2^(-2+z3+z6) x^(-1-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] (x Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]-2 Gamma[-1+z1+z3] Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8),z6->-(7/128)}}],MBint[(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[3-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z5->-(1/16),z6->-(7/128)}}],MBint[1/Gamma[3-z5] 2^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[1-z4-z5] Gamma[-1+z5] Gamma[-z5] Gamma[z4+z5],{{eps->0,delta->0,d0c->3},{z4->-(1/8),z5->-(1/16)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,2-z1-z3]+3 PolyGamma[0,3-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))/(Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[2-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[-1+z1+z3] Gamma[3-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8)}}],MBint[(2^(-1+z3-z4-z5) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[1-z1-z3-z4-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8),z5->-(1/16)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8),z5->-(1/16),z6->-(7/128)}}]}

IIran[x_,1,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a111d02[y],y-> x],1/eps^p]]
IIran[x_,1,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a111d03[y],y-> x],1/eps^p]]

IIrn0[x_,1,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a111[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,1,1,d0_,p_]:={IIran[x,1,1,d0,p],0}+IIrn0[x,1,1,d0,p]

(**)

anpIc1a1a112d02[x_]:=1/eps^2(1/6)+1/eps(1/(1-x)^3(-(Log[x]/6))+1/(1-1/2x)^3(Log[1/2*x]/6)+1/(1-x)^2(-(1/6)-Log[x]/6)+1/(1-1/2x)^2(1/6-Log[1/2*x]/6)+1/(1-x)(-(1/4))+1/(1-1/2x)(-(1/12))+(23/18-Log[x]/3))
anpIc1a1a112d03[x_]:=1/eps^2(1/6)+1/eps(1/(1-x)^5(-(Log[x]/6))+1/(1-1/2x)^5(Log[1/2*x]/6)+1/(1-x)^4(-(1/6)-Log[x]/12)+1/(1-1/2x)^4(1/6-Log[1/2*x]/12)+1/(1-x)^3(-(1/6)-Log[x]/18)+1/(1-1/2x)^3(-(Log[1/2*x]/18))+1/(1-x)^2(-(11/72)-Log[x]/36)+1/(1-1/2x)^2(-(1/24)-Log[1/2*x]/36)+1/(1-x)(-(1/8))+1/(1-1/2x)(-(1/24))+(53/36-Log[x]/3))

mb0Ic1a1a112[x_]:={MBint[(2^(z3+z6) x^(-1-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[-1-z1-z3+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/4),z4->-(1/8),z6->-(1/32)}}],MBint[-(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-z1-z3] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,-z1-z3]+3 PolyGamma[0,1-z1-z3]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3]))/(Gamma[-1+2 d0c] Gamma[1-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/4)}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[1+z1+z3] Gamma[1-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/4),z4->-(1/8)}}],MBint[(2^(z3-z4-z5) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-1-z1-z3-z4-z5] Gamma[-z5] Gamma[1+z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[-1-z1-z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/4),z4->-(1/8),z5->-(1/16)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z1-z3-z5] Gamma[-z5] Gamma[1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-1-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-1-z1-z3] Gamma[1+z1+z3] Gamma[1-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(5/4),z4->-(1/8),z5->-(1/16),z6->-(1/32)}}],MBint[377/108-(31 Log[x])/9+(4 Log[x]^2)/3,{{eps->0,delta->0,d0c->3},{}}],MBint[1/(9 Gamma[3+z4]) 2^(-2-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (3 2^(3+z4) Gamma[-1-z4] Gamma[2+z4]+Gamma[1-z4] Gamma[3+z4] (-13+6 EulerGamma-18 Log[2]+24 Log[x]-6 PolyGamma[0,1-z4]+18 PolyGamma[0,z4]-6 PolyGamma[0,1+z4])),{{eps->0,delta->0,d0c->3},{z4->-(1/8)}}],MBint[(2^(-2+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (-13+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-1+2 d0c-z4-z6]+12 PolyGamma[0,1+z6]+18 PolyGamma[0,z4+z6])+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-25+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-2+2 d0c-z4-z6]+12 PolyGamma[0,1+z6]+18 PolyGamma[0,1+z4+z6])))/(9 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z6->-(7/128)}}],MBint[-(1/9) 2^(-2-z1) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (31+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,2-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/6)}}],MBint[1/3 2^(-1-z1-z4) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/6),z4->-(1/8)}}],MBint[(2^(-1-z1+z6) x^(-1-z4-z6) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z4->-(1/8),z6->-(7/128)}}],MBint[-(2^(-1+z3+z6) x^(-1-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] (x Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]-2 Gamma[-1+z1+z3] Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8),z6->-(7/128)}}],MBint[(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1+z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c] Gamma[3-z5]),{{eps->0,delta->0,d0c->3},{z4->-(1/8),z5->-(1/16),z6->-(7/128)}}],MBint[1/(3 Gamma[3-z5]) 2^(1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[1-z4-z5] Gamma[-1+z5] Gamma[-z5] Gamma[z4+z5],{{eps->0,delta->0,d0c->3},{z4->-(1/8),z5->-(1/16)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (13+12 EulerGamma-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-12 PolyGamma[0,2-z1-z3]+18 PolyGamma[0,3-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12)}}],MBint[(2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[2-z1-z3+z4])/(3 Gamma[-1+2 d0c] Gamma[-1+z1+z3] Gamma[3-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8)}}],MBint[(2^(z3-z4-z5) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[1-z1-z3-z4-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[z4+z5])/(3 Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8),z5->-(1/16)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/6),z3->-(1/12),z4->-(1/8),z5->-(1/16),z6->-(7/128)}}],MBint[(2^(z3+z6) x^(-1-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z6->-(3/32)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,1-z1-z3]+3 PolyGamma[0,2-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[1-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[z1+z3] Gamma[2-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4)}}],MBint[(2^(z3-z4-z5) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z1-z3-z4-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[z1+z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[z1+z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16),z6->-(3/32)}}]}

IIran[x_,1,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a112d02[y],y-> x],1/eps^p]]
IIran[x_,1,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a112d03[y],y-> x],1/eps^p]]

IIrn0[x_,1,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a112[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,1,2,d0_,p_]:={IIran[x,1,2,d0,p],0}+IIrn0[x,1,2,d0,p]

(**)

anpIc1a1a12m1d02[x_]:=1/eps^3(-(1/6))+1/eps^2(1/(1-1/2x)^4(-(Log[1/2*x]/4))+1/(1-x)^3(Log[x]/6)+1/(1-1/2x)^3(-(1/4)+Log[1/2*x]/4)+1/(1-x)^2(1/6)+1/(1-1/2x)^2(1/8)+1/(1-x)(1/12)+1/(1-1/2x)(1/24)+(-(13/18)+Log[x]/2))+1/eps(1/(1-1/2x)^4((5 \[Pi]^2)/48-(17 Log[2])/12+(3 Log[2]^2)/4+Log[2] Log[1-x/2]+(17 Log[x])/12-3/2 Log[2] Log[x]+1/4 Log[1-x] Log[x]-Log[1-x/2] Log[x]+(3 Log[x]^2)/4-PolyLog[2,x/2]+1/4 PolyLog[2,x])+1/(1-x)^3(-(\[Pi]^2/18)-Log[2]^2/6-1/3 Log[2] Log[1-x/2]+(11 Log[x])/18+1/3 Log[2] Log[x]+1/6 Log[1-x] Log[x]+1/3 Log[1-x/2] Log[x]-Log[x]^2/2+1/3 PolyLog[2,x/2]+1/6 PolyLog[2,x])+1/(1-1/2x)^3(5/12-(5 \[Pi]^2)/48+(7 Log[2])/4-(3 Log[2]^2)/4-Log[2] Log[1-x/2]-(5 Log[x])/4+3/2 Log[2] Log[x]-1/4 Log[1-x] Log[x]+Log[1-x/2] Log[x]-(3 Log[x]^2)/4+PolyLog[2,x/2]-1/4 PolyLog[2,x])+1/(1-x)^2(7/9-\[Pi]^2/12+(2 Log[2])/3-(3 Log[x])/2+1/2 Log[1-x] Log[x]+1/2 PolyLog[2,x])+1/(1-1/2x)^2(-(19/24)+Log[1/2*x]/3)+1/(1-x)(1/72+\[Pi]^2/12-(2 Log[x])/3-1/2 Log[1-x] Log[x]-1/2 PolyLog[2,x])+1/(1-1/2x)(11/72-Log[2]/3+Log[x]/2)+(-(545/216)+(7 \[Pi]^2)/48-7/(6 x^2)+\[Pi]^2/(6 x^2)-1/(24 x)+\[Pi]^2/(12 x)-Log[2]/3+Log[2]^2/6+1/3 Log[2] Log[1-x/2]+(8 Log[x])/3+(7 Log[x])/(6 x^2)+Log[x]/(12 x)-1/3 Log[2] Log[x]+1/2 Log[1-x] Log[x]+(7 Log[1-x] Log[x])/(6 x^3)-(Log[1-x] Log[x])/x^2-(Log[1-x] Log[x])/(2 x)-1/3 Log[1-x/2] Log[x]-(5 Log[x]^2)/6-1/3 PolyLog[2,x/2]+1/2 PolyLog[2,x]+(7 PolyLog[2,x])/(6 x^3)-PolyLog[2,x]/x^2-PolyLog[2,x]/(2 x)+PolyLog[3,1-x]/x^3-Zeta[3]/x^3))
anpIc1a1a12m1d03[x_]:=1/eps^3(-(1/6))+1/eps^2(1/(1-1/2x)^6(-((5 Log[1/2*x])/12))+1/(1-x)^5(Log[x]/6)+1/(1-1/2x)^5(-(5/12)+(5 Log[1/2*x])/12)+1/(1-x)^4(1/6)+1/(1-1/2x)^4(5/24)+1/(1-x)^3(1/12)+1/(1-1/2x)^3(5/72)+1/(1-x)^2(1/18)+1/(1-1/2x)^2(5/144)+1/(1-x)(1/24)+1/(1-1/2x)(1/48)+(-(59/72)+Log[x]/2))+1/eps(1/(1-1/2x)^6((25 \[Pi]^2)/144-(21 Log[2])/8+(5 Log[2]^2)/4+5/3 Log[2] Log[1-x/2]+(21 Log[x])/8-5/2 Log[2] Log[x]+5/12 Log[1-x] Log[x]-5/3 Log[1-x/2] Log[x]+(5 Log[x]^2)/4-5/3 PolyLog[2,x/2]+5/12 PolyLog[2,x])+1/(1-x)^5(-(\[Pi]^2/18)-Log[2]^2/6-1/3 Log[2] Log[1-x/2]+(17 Log[x])/24+1/3 Log[2] Log[x]+1/6 Log[1-x] Log[x]+1/3 Log[1-x/2] Log[x]-Log[x]^2/2+1/3 PolyLog[2,x/2]+1/6 PolyLog[2,x])+1/(1-1/2x)^5(23/24-(25 \[Pi]^2)/144+(71 Log[2])/24-(5 Log[2]^2)/4-5/3 Log[2] Log[1-x/2]-(17 Log[x])/8+5/2 Log[2] Log[x]-5/12 Log[1-x] Log[x]+5/3 Log[1-x/2] Log[x]-(5 Log[x]^2)/4+5/3 PolyLog[2,x/2]-5/12 PolyLog[2,x])+1/(1-x)^4(7/8-\[Pi]^2/24+(2 Log[2])/3-(11 Log[x])/8+1/4 Log[1-x] Log[x]+1/4 PolyLog[2,x])+1/(1-1/2x)^4(-(59/48)+Log[1/2*x]/6)+1/(1-x)^3(-(1/16)-\[Pi]^2/72-(7 Log[x])/36+1/12 Log[1-x] Log[x]+1/12 PolyLog[2,x])+1/(1-1/2x)^3(-(29/432)-Log[2]/6+(4 Log[x])/9)+1/(1-x)^2(-(1/27)+(2 Log[2])/9-(23 Log[x])/36)+1/(1-1/2x)^2(211/864-(2 Log[2])/9+(7 Log[x])/9)+1/(1-x)(-(31/72)-(59 Log[x])/24)+1/(1-1/2x)(139/288-Log[2]/3+(4 Log[x])/3)+(-(1177/432)+(7 \[Pi]^2)/48-Log[2]/3+Log[2]^2/6+1/3 Log[2] Log[1-x/2]+(71 Log[x])/24-1/3 Log[2] Log[x]+1/2 Log[1-x] Log[x]-1/3 Log[1-x/2] Log[x]-(5 Log[x]^2)/6-1/3 PolyLog[2,x/2]+1/2 PolyLog[2,x]))

mbm1Ic1a1a12m1d02[x_]:={MBint[1/Gamma[4-z5] 2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[3-z4-z5-z6] Gamma[-z6] Gamma[2+z6] Gamma[z4+z5+z6],{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}]}
mbm1Ic1a1a12m1d03[x_]:={MBint[1/(3 Gamma[4-z5]) 2^(-2+z6) y^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[5-z4-z5-z6] Gamma[-z6] Gamma[2+z6] Gamma[z4+z5+z6],{{},{z4->-(1/4),z5->-(1/4),z6->-(1/4)}}]}

mb0Ic1a1a12m1[x_]:={MBint[(2^(-3+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (82-42 EulerGamma+18 EulerGamma^2-27 \[Pi]^2-42 Log[x]+36 EulerGamma Log[x]+18 Log[x]^2+72 PolyGamma[0,-1+2 d0c]^2+18 PolyGamma[0,1+z4]^2+42 PolyGamma[0,-1+2 d0c-z4-z6]-36 EulerGamma PolyGamma[0,-1+2 d0c-z4-z6]-36 Log[x] PolyGamma[0,-1+2 d0c-z4-z6]+18 PolyGamma[0,-1+2 d0c-z4-z6]^2-84 PolyGamma[0,2+z6]+72 EulerGamma PolyGamma[0,2+z6]+72 Log[x] PolyGamma[0,2+z6]-72 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,2+z6]+72 PolyGamma[0,2+z6]^2-126 PolyGamma[0,z4+z6]+108 EulerGamma PolyGamma[0,z4+z6]+108 Log[x] PolyGamma[0,z4+z6]-108 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,z4+z6]+216 PolyGamma[0,2+z6] PolyGamma[0,z4+z6]+162 PolyGamma[0,z4+z6]^2-6 PolyGamma[0,1+z4] (-7+6 EulerGamma+6 Log[x]-6 PolyGamma[0,-1+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,z4+z6])-12 PolyGamma[0,-1+2 d0c] (-7+6 EulerGamma+6 Log[x]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-1+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,z4+z6])-72 PolyGamma[1,-1+2 d0c]+18 PolyGamma[1,1+z4]+18 PolyGamma[1,-1+2 d0c-z4-z6]+72 PolyGamma[1,2+z6]+162 PolyGamma[1,z4+z6])+27 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (32-12 EulerGamma+2 EulerGamma^2-3 \[Pi]^2-12 Log[x]+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2+12 PolyGamma[0,-2+2 d0c-z4-z6]-4 EulerGamma PolyGamma[0,-2+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,-2+2 d0c-z4-z6]^2-24 PolyGamma[0,2+z6]+8 EulerGamma PolyGamma[0,2+z6]+8 Log[x] PolyGamma[0,2+z6]-8 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,2+z6]+8 PolyGamma[0,2+z6]^2-36 PolyGamma[0,1+z4+z6]+12 EulerGamma PolyGamma[0,1+z4+z6]+12 Log[x] PolyGamma[0,1+z4+z6]-12 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,1+z4+z6]+24 PolyGamma[0,2+z6] PolyGamma[0,1+z4+z6]+18 PolyGamma[0,1+z4+z6]^2-4 PolyGamma[0,1+z4] (-3+EulerGamma+Log[x]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[0,-1+2 d0c] (-3+EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-2+2 d0c-z4-z6]+8 PolyGamma[1,2+z6]+18 PolyGamma[1,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (48-16 EulerGamma+2 EulerGamma^2-3 \[Pi]^2-16 Log[x]+4 EulerGamma Log[x]+2 Log[x]^2+8 PolyGamma[0,-1+2 d0c]^2+2 PolyGamma[0,1+z4]^2+16 PolyGamma[0,-3+2 d0c-z4-z6]-4 EulerGamma PolyGamma[0,-3+2 d0c-z4-z6]-4 Log[x] PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,-3+2 d0c-z4-z6]^2-32 PolyGamma[0,2+z6]+8 EulerGamma PolyGamma[0,2+z6]+8 Log[x] PolyGamma[0,2+z6]-8 PolyGamma[0,-3+2 d0c-z4-z6] PolyGamma[0,2+z6]+8 PolyGamma[0,2+z6]^2-48 PolyGamma[0,2+z4+z6]+12 EulerGamma PolyGamma[0,2+z4+z6]+12 Log[x] PolyGamma[0,2+z4+z6]-12 PolyGamma[0,-3+2 d0c-z4-z6] PolyGamma[0,2+z4+z6]+24 PolyGamma[0,2+z6] PolyGamma[0,2+z4+z6]+18 PolyGamma[0,2+z4+z6]^2-4 PolyGamma[0,1+z4] (-4+EulerGamma+Log[x]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6])-8 PolyGamma[0,-1+2 d0c] (-4+EulerGamma+Log[x]-PolyGamma[0,1+z4]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6])-8 PolyGamma[1,-1+2 d0c]+2 PolyGamma[1,1+z4]+2 PolyGamma[1,-3+2 d0c-z4-z6]+8 PolyGamma[1,2+z6]+18 PolyGamma[1,2+z4+z6]))))/(27 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->43/16},{z4->-(29/64),z6->-(7/192)}}],MBint[(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2+z6] Gamma[z4+z5+z6] (-1+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z4]-3 PolyGamma[0,3-z5]+4 PolyGamma[0,4-z5]+2 PolyGamma[0,-2+z5]-PolyGamma[0,-1+2 d0c-z4-z5-z6]-2 PolyGamma[0,2+z6]-PolyGamma[0,z4+z5+z6]))/(Gamma[-1+2 d0c] Gamma[4-z5]),{{eps->0,delta->0,d0c->43/16},{z4->-(29/64),z5->-(7/48),z6->-(7/192)}}],MBint[1/(27 Gamma[4+z4]) 2^(-3-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (27 2^(4+z4) Gamma[-2-z4] Gamma[3+z4] (-3+4 EulerGamma-4 Log[x]+3 PolyGamma[0,-2-z4]-PolyGamma[0,z4]+PolyGamma[0,1+z4]-4 PolyGamma[0,3+z4]+5 PolyGamma[0,4+z4])+Gamma[2-z4] Gamma[4+z4] (82-42 EulerGamma+18 EulerGamma^2-27 \[Pi]^2+126 Log[2]-108 EulerGamma Log[2]+162 Log[2]^2-168 Log[x]+144 EulerGamma Log[x]-432 Log[2] Log[x]+288 Log[x]^2+18 PolyGamma[0,2-z4]^2+162 PolyGamma[0,z4]^2+18 PolyGamma[0,z4] (-7+6 EulerGamma-18 Log[2]+24 Log[x]-6 PolyGamma[0,1+z4])-6 PolyGamma[0,2-z4] (-7+6 EulerGamma-18 Log[2]+24 Log[x]+18 PolyGamma[0,z4]-6 PolyGamma[0,1+z4])+42 PolyGamma[0,1+z4]-36 EulerGamma PolyGamma[0,1+z4]+108 Log[2] PolyGamma[0,1+z4]-144 Log[x] PolyGamma[0,1+z4]+18 PolyGamma[0,1+z4]^2+18 PolyGamma[1,2-z4]+162 PolyGamma[1,z4]+18 PolyGamma[1,1+z4])),{{eps->0,delta->0,d0c->43/16},{z4->-(29/64)}}],MBint[(2^(-1+z6) x^(-2-z4-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z2+z6] (x^2 Gamma[z2] Gamma[-1+2 d0c+z2-z4-z6] Gamma[-z2+z4+z6]-3 x Gamma[-1+z2] Gamma[-2+2 d0c+z2-z4-z6] Gamma[1-z2+z4+z6]+6 Gamma[-2+z2] Gamma[-3+2 d0c+z2-z4-z6] Gamma[2-z2+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[2-z2] Gamma[-2+z2]),{{eps->0,delta->0,d0c->43/16},{z2->-(5/12),z4->-(29/64),z6->-(7/192)}}],MBint[1/3888(-12121+612 \[Pi]^2-144 (-167+6 \[Pi]^2) Log[x]-14688 Log[x]^2+6912 Log[x]^3-2484 PolyGamma[2,1]+2916 PolyGamma[2,3]-6912 PolyGamma[2,4]),{{eps->0,delta->0,d0c->43/16},{}}],MBint[-((Gamma[1-z1] Gamma[-z1] Gamma[z1]^3)/(3 Gamma[1+z1])),{{eps->0,delta->0,d0c->43/16},{z1->-(1/6)}}],MBint[1/Gamma[4-z5] 2^(1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[2-z4-z5] Gamma[-2+z5] Gamma[-z5] Gamma[z4+z5] (-1+2 EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,1+z4]-3 PolyGamma[0,3-z5]+4 PolyGamma[0,4-z5]-PolyGamma[0,2-z4-z5]+2 PolyGamma[0,-2+z5]-PolyGamma[0,z4+z5]),{{eps->0,delta->0,d0c->43/16},{z4->-(29/64),z5->-(7/48)}}],MBint[(2^(-1-z4) x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] (3 2^(1+z4) Gamma[2-z2] Gamma[-2+z2-z4] Gamma[z4] Gamma[3-z2+z4]+2^z2 Gamma[z2] Gamma[2-z4] Gamma[-z2+z4] Gamma[4-z2+z4]))/(3 Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2] Gamma[-2+z2] Gamma[4-z2+z4]),{{eps->0,delta->0,d0c->43/16},{z2->-(5/12),z4->-(29/64)}}],MBint[-(x^-z2 Gamma[3-z2] Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] (2 EulerGamma-2 Log[x]+2 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1-z2]-PolyGamma[0,3-z2]+2 PolyGamma[0,4-z2]-PolyGamma[0,-z2]-2 PolyGamma[0,z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[4-z2]),{{eps->0,delta->0,d0c->43/16},{z2->-(5/12)}}],MBint[-(x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[3-z1-z2] Gamma[-1+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[z1+z2])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[4-z1-z2]),{{eps->0,delta->0,d0c->43/16},{z1->-(1/6),z2->-(5/12)}}],MBint[(2^(-z4-z5) x^-z2 Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[3-z2-z5] Gamma[2-z2-z4-z5] Gamma[-z5] Gamma[-2+z2+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[2-z2] Gamma[-2+z2] Gamma[4-z2-z5]),{{eps->0,delta->0,d0c->43/16},{z2->-(5/12),z4->-(29/64),z5->-(7/48)}}],MBint[(2^z6 x^(-z2-z4-z5-z6) Gamma[-1+2 d0c-z2] Gamma[-z2]^2 Gamma[z2] Gamma[1+z2] Gamma[-z4] Gamma[1+z4] Gamma[3-z2-z5] Gamma[-z5] Gamma[-2+z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[2-z2] Gamma[-2+z2] Gamma[4-z2-z5]),{{eps->0,delta->0,d0c->43/16},{z2->-(5/12),z4->-(29/64),z5->-(7/48),z6->-(7/192)}}],MBint[-(2^(-1+z6) x^(-2-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z2+z6] (x Gamma[z1+z2] Gamma[-1+2 d0c+z1+z2-z4-z6] Gamma[-z1-z2+z4+z6]-2 Gamma[-1+z1+z2] Gamma[-2+2 d0c+z1+z2-z4-z6] Gamma[1-z1-z2+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[1-z1-z2] Gamma[-1+z1+z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16),z6->-(1/64)}}],MBint[-(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[2-z1-z2] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] (3 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]+2 PolyGamma[0,1-z2]-2 PolyGamma[0,2-z1-z2]+3 PolyGamma[0,3-z1-z2]-PolyGamma[0,-2+2 d0c-z1-z2]-PolyGamma[0,-z2]-PolyGamma[0,1+z1+z2]))/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[3-z1-z2]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8)}}],MBint[(x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-1+z1+z2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[2-z1-z2+z4])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[-1+z1+z2] Gamma[3-z1-z2+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16)}}],MBint[(2^(-z4-z5) x^(-1-z1-z2) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z2-z5] Gamma[1-z1-z2-z4-z5] Gamma[-z5] Gamma[-1+z1+z2+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z2] Gamma[1-z1-z2] Gamma[-1+z1+z2] Gamma[3-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16),z5->-(1/32)}}],MBint[(2^z6 x^(-1-z1-z2-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z2] Gamma[-z2]^2 Gamma[1+z2] Gamma[1+z1+z2] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z2-z5] Gamma[-z5] Gamma[-1+z1+z2+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1-z1-z2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z2] Gamma[1-z1-z2] Gamma[-1+z1+z2] Gamma[3-z1-z2-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/2),z2->-(1/8),z4->-(1/16),z5->-(1/32),z6->-(1/64)}}]}

IIran[x_,2,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a12m1d02[y],y-> x],1/eps^p]]
IIran[x_,2,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a12m1d03[y],y-> x],1/eps^p]]
IIrnm1[x_,2,-1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic1a1a12m1d02[y],{y-> x}]],2],True,0]
IIrnm1[x_,2,-1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic1a1a12m1d03[y],{y-> x}]],2],True,0]

IIrn0[x_,2,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a12m1[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,2,-1,d0_,p_]:={IIran[x,2,-1,d0,p],0}+ IIrnm1[x,2,-1,d0,p]+ IIrn0[x,2,-1,d0,p]

(**)

anpIc1a1a120d02[x_]:=1/eps^2(1/3)+1/eps(1/(1-1/2x)^4(Log[1/2*x]/2)+1/(1-x)^3(-(Log[x]/3))+1/(1-1/2x)^3(1/2-Log[1/2*x]/2)+1/(1-x)^2(-(1/3)-Log[x]/2)+1/(1-1/2x)^2(-(1/4))+1/(1-x)(-(2/3)+Log[x]/2)+1/(1-1/2x)(-(1/12))+(5/2-1/x^2-1/(4 x)-(2 Log[x])/3+Log[x]/x^2+Log[x]/(2 x)+(Log[1-x] Log[x])/x^3+PolyLog[2,x]/x^3))
anpIc1a1a120d03[x_]:=1/eps^2(1/3)+1/eps(1/(1-1/2x)^6((5 Log[1/2*x])/6)+1/(1-x)^5(-(Log[x]/3))+1/(1-1/2x)^5(5/6-(5 Log[1/2*x])/6)+1/(1-x)^4(-(1/3)-Log[x]/4)+1/(1-1/2x)^4(-(5/12))+1/(1-x)^3(-(5/12)-Log[x]/12)+1/(1-1/2x)^3(-(5/36))+1/(1-x)^2(-(23/72))+1/(1-1/2x)^2(-(5/72))+1/(1-x)(-(5/24))+1/(1-1/2x)(-(1/24))+(26/9-(2 Log[x])/3))

mb0Ic1a1a120[x_]:={MBint[341/54-(58 Log[x])/9+(8 Log[x]^2)/3,{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/(9 Gamma[4+z4])) 2^(-1-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (9 2^(3+z4) Gamma[-2-z4] Gamma[3+z4]+Gamma[2-z4] Gamma[4+z4] (19-6 EulerGamma+18 Log[2]-24 Log[x]+6 PolyGamma[0,2-z4]-18 PolyGamma[0,z4]+6 PolyGamma[0,1+z4])),{{eps->0,delta->0,d0c->3},{z4->-(5/48)}}],MBint[(2^(-1+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (-19+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-1+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,z4+z6])+18 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-5+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (-6+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6]))))/(9 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z4->-(5/48),z6->-(5/192)}}],MBint[(2^(-1-z4) x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] (3 2^(1+z4) Gamma[2-z1] Gamma[-2+z1-z4] Gamma[z4] Gamma[3-z1+z4]+2^z1 Gamma[z1] Gamma[2-z4] Gamma[-z1+z4] Gamma[4-z1+z4]))/(3 Gamma[-1+2 d0c] Gamma[2-z1] Gamma[-2+z1] Gamma[4-z1+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48)}}],MBint[(2^(-1+z6) x^(-2-z4-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1+z6] (x^2 Gamma[z1] Gamma[-1+2 d0c+z1-z4-z6] Gamma[-z1+z4+z6]-3 x Gamma[-1+z1] Gamma[-2+2 d0c+z1-z4-z6] Gamma[1-z1+z4+z6]+6 Gamma[-2+z1] Gamma[-3+2 d0c+z1-z4-z6] Gamma[2-z1+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[2-z1] Gamma[-2+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48),z6->-(5/192)}}],MBint[-(2^(2+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[4-z5]),{{eps->0,delta->0,d0c->3},{z4->-(5/48),z5->-(5/96),z6->-(5/192)}}],MBint[-(1/Gamma[4-z5]) 2^(2-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[2-z4-z5] Gamma[-2+z5] Gamma[-z5] Gamma[z4+z5],{{eps->0,delta->0,d0c->3},{z4->-(5/48),z5->-(5/96)}}],MBint[-(x^-z1 Gamma[3-z1] Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,3-z1]+3 PolyGamma[0,4-z1]-PolyGamma[0,-1+2 d0c-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]))/(Gamma[-1+2 d0c] Gamma[4-z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[(2^(-z4-z5) x^-z1 Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[3-z1-z5] Gamma[2-z1-z4-z5] Gamma[-z5] Gamma[-2+z1+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[2-z1] Gamma[-2+z1] Gamma[4-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48),z5->-(5/96)}}],MBint[(2^z6 x^(-z1-z4-z5-z6) Gamma[-1+2 d0c-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[3-z1-z5] Gamma[-z5] Gamma[-2+z1+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2-z1+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[2-z1] Gamma[-2+z1] Gamma[4-z1-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48),z5->-(5/96),z6->-(5/192)}}]}

IIran[x_,2,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a120d02[y],y-> x],1/eps^p]]
IIran[x_,2,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a120d03[y],y-> x],1/eps^p]]

IIrn0[x_,2,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a120[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,2,0,d0_,p_]:={IIran[x,2,0,d0,p],0}+IIrn0[x,2,0,d0,p]

(**)

anpIc1a1a121d02[x_]:=1/eps^2(1/6)+1/eps(1/(1-1/2x)^4(Log[1/2*x]/4)+1/(1-x)^3(-(Log[x]/6))+1/(1-1/2x)^3(1/4-Log[1/2*x]/4)+1/(1-x)^2(-(1/6)-Log[x]/4)+1/(1-1/2x)^2(-(1/8))+1/(1-x)(-(1/3)+Log[x]/4)+1/(1-1/2x)(-(1/24))+(5/4-1/(2 x^2)-1/(8 x)-Log[x]/3+Log[x]/(2 x^2)+Log[x]/(4 x)+(Log[1-x] Log[x])/(2 x^3)+PolyLog[2,x]/(2 x^3)))
anpIc1a1a121d03[x_]:=1/eps^2(1/6)+1/eps(1/(1-1/2x)^6((5 Log[1/2*x])/12)+1/(1-x)^5(-(Log[x]/6))+1/(1-1/2x)^5(5/12-(5 Log[1/2*x])/12)+1/(1-x)^4(-(1/6)-Log[x]/8)+1/(1-1/2x)^4(-(5/24))+1/(1-x)^3(-(5/24)-Log[x]/24)+1/(1-1/2x)^3(-(5/72))+1/(1-x)^2(-(23/144))+1/(1-1/2x)^2(-(5/144))+1/(1-x)(-(5/48))+1/(1-1/2x)(-(1/48))+(13/9-Log[x]/3))

mb0Ic1a1a121[x_]:={MBint[-(2^(-1+z3+z6) x^(-2-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] (x Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]-2 Gamma[-1+z1+z3] Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z6->-(3/32)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,2-z1-z3]+3 PolyGamma[0,3-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[2-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[-1+z1+z3] Gamma[3-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4)}}],MBint[(2^(z3-z4-z5) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[1-z1-z3-z4-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16),z6->-(3/32)}}],MBint[341/108-(29 Log[x])/9+(4 Log[x]^2)/3,{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/(9 Gamma[4+z4])) 2^(-2-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (9 2^(3+z4) Gamma[-2-z4] Gamma[3+z4]+Gamma[2-z4] Gamma[4+z4] (19-6 EulerGamma+18 Log[2]-24 Log[x]+6 PolyGamma[0,2-z4]-18 PolyGamma[0,z4]+6 PolyGamma[0,1+z4])),{{eps->0,delta->0,d0c->3},{z4->-(5/48)}}],MBint[(2^(-2+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (-19+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-1+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,z4+z6])+18 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-5+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-2+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (-6+EulerGamma+Log[x]-2 PolyGamma[0,-1+2 d0c]-PolyGamma[0,1+z4]-PolyGamma[0,-3+2 d0c-z4-z6]+2 PolyGamma[0,2+z6]+3 PolyGamma[0,2+z4+z6]))))/(9 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z4->-(5/48),z6->-(5/192)}}],MBint[-(1/9) 2^(-2-z1) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (29+6 EulerGamma+Log[64]-24 Log[x]+6 PolyGamma[0,1-z1]-6 PolyGamma[0,z1]+6 PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[1/3 2^(-1-z1-z4) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48)}}],MBint[(2^(-1-z1+z6) x^(-2-z4-z6) Gamma[1-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+3 x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]+3 Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6]))/(3 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48),z6->-(5/192)}}],MBint[(2^(-2+z3+z6) x^(-2-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1-z3+z6] (x^2 Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]-3 x Gamma[-1+z1+z3] Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]+6 Gamma[-2+z1+z3] Gamma[-3+2 d0c+z1+z3-z4-z6] Gamma[2-z1-z3+z4+z6]))/(3 Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[-2+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48),z6->-(5/192)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[4-z5]),{{eps->0,delta->0,d0c->3},{z4->-(5/48),z5->-(5/96),z6->-(5/192)}}],MBint[-(1/Gamma[4-z5]) 2^(1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[2-z4-z5] Gamma[-2+z5] Gamma[-z5] Gamma[z4+z5],{{eps->0,delta->0,d0c->3},{z4->-(5/48),z5->-(5/96)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,3-z1-z3]+3 PolyGamma[0,4-z1-z3]-PolyGamma[0,-1+2 d0c-z1-z3]-PolyGamma[0,z1+z3]))/(Gamma[-1+2 d0c] Gamma[4-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24)}}],MBint[(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-2+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[3-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[-2+z1+z3] Gamma[4-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48)}}],MBint[(2^(-1+z3-z4-z5) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[3-z1-z3-z5] Gamma[2-z1-z3-z4-z5] Gamma[-z5] Gamma[-2+z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[2-z1-z3] Gamma[-2+z1+z3] Gamma[4-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48),z5->-(5/96)}}],MBint[(2^(-1+z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[1+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[3-z1-z3-z5] Gamma[-z5] Gamma[-2+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[-2+z1+z3] Gamma[4-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48),z5->-(5/96),z6->-(5/192)}}]}

IIran[x_,2,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a121d02[y],y-> x],1/eps^p]]
IIran[x_,2,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a121d03[y],y-> x],1/eps^p]]

IIrn0[x_,2,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a121[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,2,1,d0_,p_]:={IIran[x,2,1,d0,p],0}+IIrn0[x,2,1,d0,p]

(**)

anpIc1a1a122d02[x_]:=1/eps^2(1/9)+1/eps(1/(1-1/2x)^4(Log[1/2*x]/6)+1/(1-x)^3(-(Log[x]/9))+1/(1-1/2x)^3(1/6)+1/(1-x)^2(-(1/9)-Log[x]/6)+1/(1-1/2x)^2(1/12-Log[1/2*x]/4)+1/(1-x)(-(2/9)+Log[x]/6)+1/(1-1/2x)(-(7/36)+Log[1/2*x]/4)+(23/27-7/(3 x^2)-1/(3 x)-(2 Log[2])/x^2-Log[2]/(2 x)-(4 Log[2] Log[1-x/2])/x^3-(2 Log[x])/9+(7 Log[x])/(3 x^2)+(2 Log[x])/(3 x)+(Log[1-x] Log[x])/(3 x^3)+(4 Log[1-x/2] Log[x])/x^3+(4 PolyLog[2,x/2])/x^3+PolyLog[2,x]/(3 x^3)))
anpIc1a1a122d03[x_]:=1/eps^2(1/9)+1/eps(1/(1-1/2x)^6((5 Log[1/2*x])/18)+1/(1-x)^5(-(Log[x]/9))+1/(1-1/2x)^5(5/18-Log[1/2*x]/9)+1/(1-x)^4(-(1/9)-Log[x]/12)+1/(1-1/2x)^4(1/36-Log[1/2*x]/8)+1/(1-x)^3(-(5/36)-Log[x]/36)+1/(1-1/2x)^3(-(19/216)-Log[1/2*x]/24)+1/(1-x)^2(-(23/216))+1/(1-1/2x)^2(-(31/432))+1/(1-x)(-(5/72))+1/(1-1/2x)(-(5/144))+(53/54-(2 Log[x])/9))

mb0Ic1a1a122[x_]:={MBint[(2^(z3+z6) x^(-2-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[-z1-z3+z4+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z6->-(3/32)}}],MBint[-(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[1-z1-z3] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,1-z1-z3]+3 PolyGamma[0,2-z1-z3]-PolyGamma[0,-3+2 d0c-z1-z3]-PolyGamma[0,2+z1+z3]))/(Gamma[-1+2 d0c] Gamma[2-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[(2^z3 x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[1-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[z1+z3] Gamma[2-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4)}}],MBint[(2^(z3-z4-z5) x^(-2-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z1-z3-z4-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[-z1-z3] Gamma[z1+z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16)}}],MBint[(2^(z3+z6) x^(-2-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-3+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[2+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[1-z1-z3-z5] Gamma[-z5] Gamma[z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[-z1-z3] Gamma[z1+z3] Gamma[2-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16),z6->-(3/32)}}],MBint[715/324-(20 Log[x])/9+(8 Log[x]^2)/9,{{eps->0,delta->0,d0c->3},{}}],MBint[-(1/(27 Gamma[4+z4])) 2^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (9 2^(2+z4) Gamma[-2-z4] Gamma[3+z4]+Gamma[2-z4] Gamma[4+z4] (10-3 EulerGamma+Log[512]-12 Log[x]+3 PolyGamma[0,2-z4]-9 PolyGamma[0,z4]+3 PolyGamma[0,1+z4])),{{eps->0,delta->0,d0c->3},{z4->-(5/48)}}],MBint[(2^(-1+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (2 x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (-10+3 EulerGamma+3 Log[x]-6 PolyGamma[0,-1+2 d0c]-3 PolyGamma[0,1+z4]-3 PolyGamma[0,-1+2 d0c-z4-z6]+6 PolyGamma[0,2+z6]+9 PolyGamma[0,z4+z6])+3 (x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (-31+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-2+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,1+z4+z6])+Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (-37+6 EulerGamma+6 Log[x]-12 PolyGamma[0,-1+2 d0c]-6 PolyGamma[0,1+z4]-6 PolyGamma[0,-3+2 d0c-z4-z6]+12 PolyGamma[0,2+z6]+18 PolyGamma[0,2+z4+z6]))))/(27 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z4->-(5/48),z6->-(5/192)}}],MBint[-(1/9) 2^-z1 Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] (5+EulerGamma+Log[2]-4 Log[x]+PolyGamma[0,2-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]),{{eps->0,delta->0,d0c->3},{z1->-(1/8)}}],MBint[1/9 2^(-z1-z4) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[2-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4],{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48)}}],MBint[(2^(-z1+z6) x^(-2-z4-z6) Gamma[2-z1] Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6]+3 x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6]+3 Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6]))/(9 Gamma[-1+2 d0c]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z4->-(5/48),z6->-(5/192)}}],MBint[(2^(-1+z3+z6) x^(-2-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2-z1-z3+z6] (x^2 Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]-3 x Gamma[-1+z1+z3] Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]+6 Gamma[-2+z1+z3] Gamma[-3+2 d0c+z1+z3-z4-z6] Gamma[2-z1-z3+z4+z6]))/(9 Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[-2+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48),z6->-(5/192)}}],MBint[-(2^(2+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2+z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c] Gamma[4-z5]),{{eps->0,delta->0,d0c->3},{z4->-(5/48),z5->-(5/96),z6->-(5/192)}}],MBint[-(1/(3 Gamma[4-z5])) 2^(2-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[2-z4-z5] Gamma[-2+z5] Gamma[-z5] Gamma[z4+z5],{{eps->0,delta->0,d0c->3},{z4->-(5/48),z5->-(5/96)}}],MBint[-(2^(-1+z3) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[3-z1-z3] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] (13+12 EulerGamma-18 Log[x]+12 PolyGamma[0,-1+2 d0c]+6 PolyGamma[0,1+z1]-12 PolyGamma[0,3-z1-z3]+18 PolyGamma[0,4-z1-z3]-6 PolyGamma[0,-1+2 d0c-z1-z3]-6 PolyGamma[0,z1+z3]))/(9 Gamma[-1+2 d0c] Gamma[4-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24)}}],MBint[(2^z3 x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-2+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[3-z1-z3+z4])/(3 Gamma[-1+2 d0c] Gamma[-2+z1+z3] Gamma[4-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48)}}],MBint[(2^(z3-z4-z5) x^(-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[3-z1-z3-z5] Gamma[2-z1-z3-z4-z5] Gamma[-z5] Gamma[-2+z1+z3+z5] Gamma[z4+z5])/(3 Gamma[-1+2 d0c] Gamma[2-z1-z3] Gamma[-2+z1+z3] Gamma[4-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48),z5->-(5/96)}}],MBint[(2^(z3+z6) x^(-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-1+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[3-z1-z3-z5] Gamma[-z5] Gamma[-2+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[2-z1-z3+z6] Gamma[z4+z5+z6])/(3 Gamma[-1+2 d0c]^2 Gamma[2-z1-z3] Gamma[-2+z1+z3] Gamma[4-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/8),z3->-(1/24),z4->-(5/48),z5->-(5/96),z6->-(5/192)}}],MBint[-(2^(-1+z3+z6) x^(-2-z4-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1-z1-z3+z6] (x Gamma[z1+z3] Gamma[-1+2 d0c+z1+z3-z4-z6] Gamma[-z1-z3+z4+z6]-2 Gamma[-1+z1+z3] Gamma[-2+2 d0c+z1+z3-z4-z6] Gamma[1-z1-z3+z4+z6]))/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z6->-(3/32)}}],MBint[-(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[2-z1-z3] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] (2+2 EulerGamma-3 Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+z1]-2 PolyGamma[0,2-z1-z3]+3 PolyGamma[0,3-z1-z3]-PolyGamma[0,-2+2 d0c-z1-z3]-PolyGamma[0,1+z1+z3]))/(Gamma[-1+2 d0c] Gamma[3-z1-z3]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8)}}],MBint[(2^z3 x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-1+z1+z3-z4] Gamma[-z4] Gamma[z4] Gamma[1+z4] Gamma[2-z1-z3+z4])/(Gamma[-1+2 d0c] Gamma[-1+z1+z3] Gamma[3-z1-z3+z4]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4)}}],MBint[(2^(z3-z4-z5) x^(-1-z1-z3) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[1-z1-z3-z4-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[z4+z5])/(Gamma[-1+2 d0c] Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16)}}],MBint[(2^(z3+z6) x^(-1-z1-z3-z4-z5-z6) Gamma[-z1] Gamma[1+z1] Gamma[-2+2 d0c-z1-z3] Gamma[-z3] Gamma[2+z3] Gamma[1+z1+z3] Gamma[-z4] Gamma[1+z4] Gamma[2-z1-z3-z5] Gamma[-z5] Gamma[-1+z1+z3+z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[1-z1-z3+z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c]^2 Gamma[1-z1-z3] Gamma[-1+z1+z3] Gamma[3-z1-z3-z5]),{{eps->0,delta->0,d0c->3},{z1->-(1/4),z3->-(1/8),z4->-(1/4),z5->-(1/16),z6->-(3/32)}}]}

IIran[x_,2,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a122d02[y],y-> x],1/eps^p]]
IIran[x_,2,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc1a1a122d03[y],y-> x],1/eps^p]]

IIrn0[x_,2,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic1a1a122[y],{y-> x,d0c-> d0}]],2],True,0]
IIr[x_,2,2,d0_,p_]:={IIran[x,2,2,d0,p],0}+IIrn0[x,2,2,d0,p]

(*IJ[x,k,d0,pole order] nested collinear integrals*)

anpIc2a1a1m1d02[x_]:=1/eps^4(-(1/4))+1/eps^3(-(3/4)+Log[x]/2)+1/eps^2(1/(1-x)^3(-(\[Pi]^2/6)-(3 Log[x])/2+Log[1-x] Log[x]+PolyLog[2,x])+1/(1-x)^2(-(1/2)+Log[x]/2)+1/(1-x)(-(Log[x]/2))+(-(5/4)-\[Pi]^2/12+3 Log[x]+Log[1-x] Log[x]-Log[x]^2/2+PolyLog[2,x]))+1/eps(1/(1-x)^3(\[Pi]^2/6-(EulerGamma \[Pi]^2)/3+1/3 \[Pi]^2 Log[2]-(25 Log[x])/2-3 EulerGamma Log[x]+1/3 \[Pi]^2 Log[x]+3 Log[2] Log[x]-Log[1-x] Log[x]+2 EulerGamma Log[1-x] Log[x]-2 Log[2] Log[1-x] Log[x]+(3 Log[x]^2)/2-Log[1-x] Log[x]^2-PolyLog[2,x]+2 EulerGamma PolyLog[2,x]-2 Log[2] PolyLog[2,x]-8 PolyLog[3,1-x]-2 PolyLog[3,x]+2 Zeta[3])+1/(1-x)^2(-(11/2)-EulerGamma-\[Pi]^2/3+Log[2]+(11 Log[x])/2+EulerGamma Log[x]-Log[2] Log[x]+2 Log[1-x] Log[x]-Log[x]^2/2+2 PolyLog[2,x])+1/(1-x)(2+\[Pi]^2/3-(3 Log[x])/2-EulerGamma Log[x]+Log[2] Log[x]-2 Log[1-x] Log[x]+Log[x]^2/2-2 PolyLog[2,x])+(-(1/4)+EulerGamma-(11 \[Pi]^2)/12-(EulerGamma \[Pi]^2)/3-Log[2]+\[Pi]^2 Log[2]-(2 Log[2]^3)/3+12 Log[x]+3 EulerGamma Log[x]+1/6 \[Pi]^2 Log[x]-3 Log[2] Log[x]+7 Log[1-x] Log[x]+2 EulerGamma Log[1-x] Log[x]-2 Log[2] Log[1-x] Log[x]-3 Log[x]^2-Log[1-x] Log[x]^2+Log[x]^3/3+7 PolyLog[2,x]+2 EulerGamma PolyLog[2,x]-2 Log[2] PolyLog[2,x]-4 PolyLog[3,1-x]-2 PolyLog[3,x]+5 Zeta[3]+1/6 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])))
anpIc2a1a1m1d03[x_]:=1/eps^4(-(1/4))+1/eps^3(-(11/12)+Log[x]/2)+1/eps^2(1/(1-x)^5(-(\[Pi]^2/6)-(25 Log[x])/12+Log[1-x] Log[x]+PolyLog[2,x])+1/(1-x)^4(-(13/12)+(3 Log[x])/4)+1/(1-x)^3(-(1/24)+Log[x]/6)+1/(1-x)^2(-(1/24)-Log[x]/6)+1/(1-x)(-(7/24)-(3 Log[x])/4)+(-(65/72)-\[Pi]^2/12+(47 Log[x])/12+Log[1-x] Log[x]-Log[x]^2/2+PolyLog[2,x]))+1/eps(1/(1-x)^5((4 \[Pi]^2)/9-(EulerGamma \[Pi]^2)/3+1/3 \[Pi]^2 Log[2]-(35 Log[x])/2-25/6 EulerGamma Log[x]+1/3 \[Pi]^2 Log[x]+25/6 Log[2] Log[x]-8/3 Log[1-x] Log[x]+2 EulerGamma Log[1-x] Log[x]-2 Log[2] Log[1-x] Log[x]+(25 Log[x]^2)/12-Log[1-x] Log[x]^2-8/3 PolyLog[2,x]+2 EulerGamma PolyLog[2,x]-2 Log[2] PolyLog[2,x]-8 PolyLog[3,1-x]-2 PolyLog[3,x]+2 Zeta[3])+1/(1-x)^4(-(73/6)-(13 EulerGamma)/6-\[Pi]^2/2+(13 Log[2])/6+6 Log[x]+3/2 EulerGamma Log[x]-3/2 Log[2] Log[x]+3 Log[1-x] Log[x]-(3 Log[x]^2)/4+3 PolyLog[2,x])+1/(1-x)^3(-(EulerGamma/12)-\[Pi]^2/9+Log[2]/12+(8 Log[x])/3+1/3 EulerGamma Log[x]-1/3 Log[2] Log[x]+2/3 Log[1-x] Log[x]-Log[x]^2/6+2/3 PolyLog[2,x])+1/(1-x)^2(13/12-EulerGamma/12+\[Pi]^2/9+Log[2]/12+Log[x]/3-1/3 EulerGamma Log[x]+1/3 Log[2] Log[x]-2/3 Log[1-x] Log[x]+Log[x]^2/6-2/3 PolyLog[2,x])+1/(1-x)(-1-(7 EulerGamma)/12+\[Pi]^2/2+(7 Log[2])/12-(13 Log[x])/2-3/2 EulerGamma Log[x]+3/2 Log[2] Log[x]-3 Log[1-x] Log[x]+(3 Log[x]^2)/4-3 PolyLog[2,x])+(365/54+(35 EulerGamma)/12-(49 \[Pi]^2)/36-(EulerGamma \[Pi]^2)/3-(35 Log[2])/12+\[Pi]^2 Log[2]-(2 Log[2]^3)/3+(355 Log[x])/18+25/6 EulerGamma Log[x]+1/6 \[Pi]^2 Log[x]-25/6 Log[2] Log[x]+10 Log[1-x] Log[x]+2 EulerGamma Log[1-x] Log[x]-2 Log[2] Log[1-x] Log[x]-(47 Log[x]^2)/12-Log[1-x] Log[x]^2+Log[x]^3/3+10 PolyLog[2,x]+2 EulerGamma PolyLog[2,x]-2 Log[2] PolyLog[2,x]-4 PolyLog[3,1-x]-2 PolyLog[3,x]+5 Zeta[3]+1/6 (-2 \[Pi]^2 Log[2]+4 Log[2]^3+21 Zeta[3])))

mbm1Ic2a1a1m1d02[x_]:={MBint[-(1/Gamma[1-z5]) x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x Gamma[3-z4-z5] Gamma[z4+z5]+2 Gamma[2-z4-z5] Gamma[1+z4+z5]) PolyGamma[0,1+z4],{{},{z4->-(33/100),z5->-(33/100)}}],MBint[(x^(-1-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z7] (2^(1+z7) x Gamma[1-z5-z7] Gamma[3-z4-z5-z7] Gamma[-1+z7] Gamma[z4+z5+z7]+Gamma[1-z5] Gamma[1-z7] Gamma[z7] (x Gamma[3-z4-z5-z7] Gamma[z4+z5+z7]+2 Gamma[2-z4-z5-z7] Gamma[1+z4+z5+z7])))/(2 Gamma[1-z5] Gamma[1-z5-z7]),{{},{z4->-(1/4),z5->-(1/4),z7->-(1/4)}}]}
mbm1Ic2a1a1m1d03[x_]:={MBint[-(1/(12 Gamma[1-z5])) x^(-1-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] (x Gamma[5-z4-z5] Gamma[z4+z5]+2 Gamma[4-z4-z5] Gamma[1+z4+z5]) PolyGamma[0,1+z4],{{},{z4->-(33/100),z5->-(33/100)}}],MBint[(x^(-1-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-z7] (2^(1+z7) x Gamma[1-z5-z7] Gamma[5-z4-z5-z7] Gamma[-1+z7] Gamma[z4+z5+z7]+Gamma[1-z5] Gamma[1-z7] Gamma[z7] (x Gamma[5-z4-z5-z7] Gamma[z4+z5+z7]+2 Gamma[4-z4-z5-z7] Gamma[1+z4+z5+z7])))/(24 Gamma[1-z5] Gamma[1-z5-z7]),{{},{z4->-(1/4),z5->-(1/4),z7->-(1/4)}}]}

mb0Ic2a1a1m1[x_]:={MBint[(2^(-1-z4-z5) x^(-1-z4-z5) Gamma[-z4] Gamma[-z5]^2 Gamma[1+z5] (2 x^(1+z4+z5) Gamma[-1+2 d0c] Gamma[z4+z5] (2 Gamma[1+z4] Gamma[-1-z4-z5] (-2+5 EulerGamma+Log[4]-2 Log[x]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+4 PolyGamma[0,-1-z4-z5]-PolyGamma[0,1+z5]-2 PolyGamma[0,z4+z5])+2^(z4+z5) Gamma[1-z5] Gamma[-z4-z5] Gamma[1+z4+z5] (-2+2 EulerGamma-Log[4]-2 Log[x]+2 PolyGamma[0,1+d0c]+6 PolyGamma[0,1+z4]+3 PolyGamma[0,-z4-z5]-PolyGamma[0,1+z5]-4 PolyGamma[0,z4+z5]-4 PolyGamma[0,1+z4+z5]))-2^(z4+z5) Gamma[1+z4] (x Gamma[-1+2 d0c-z4-z5] Gamma[z4+z5] (-16 EulerGamma+16 EulerGamma^2-16 EulerGamma Log[2]+4 Log[2]^2+Log[256]-4 Log[x]+8 EulerGamma Log[x]-4 Log[2] Log[x]+Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+d0c]^2-8 PolyGamma[0,1+z4]+16 EulerGamma PolyGamma[0,1+z4]-8 Log[2] PolyGamma[0,1+z4]+4 Log[x] PolyGamma[0,1+z4]+4 PolyGamma[0,1+z4]^2-4 PolyGamma[0,1-z5]+8 EulerGamma PolyGamma[0,1-z5]-4 Log[2] PolyGamma[0,1-z5]+2 Log[x] PolyGamma[0,1-z5]+4 PolyGamma[0,1+z4] PolyGamma[0,1-z5]+PolyGamma[0,1-z5]^2+4 PolyGamma[0,-1+2 d0c-z4-z5]-8 EulerGamma PolyGamma[0,-1+2 d0c-z4-z5]+Log[16] PolyGamma[0,-1+2 d0c-z4-z5]-2 Log[x] PolyGamma[0,-1+2 d0c-z4-z5]-4 PolyGamma[0,1+z4] PolyGamma[0,-1+2 d0c-z4-z5]-2 PolyGamma[0,1-z5] PolyGamma[0,-1+2 d0c-z4-z5]+PolyGamma[0,-1+2 d0c-z4-z5]^2+4 PolyGamma[0,1+z5]-8 EulerGamma PolyGamma[0,1+z5]+Log[16] PolyGamma[0,1+z5]-2 Log[x] PolyGamma[0,1+z5]-4 PolyGamma[0,1+z4] PolyGamma[0,1+z5]-2 PolyGamma[0,1-z5] PolyGamma[0,1+z5]+2 PolyGamma[0,-1+2 d0c-z4-z5] PolyGamma[0,1+z5]+PolyGamma[0,1+z5]^2+4 PolyGamma[0,1+d0c] (-2+4 EulerGamma+Log[x/4]+2 PolyGamma[0,1+z4]+PolyGamma[0,1-z5]-PolyGamma[0,-1+2 d0c-z4-z5]-PolyGamma[0,1+z5]-3 PolyGamma[0,z4+z5])+8 PolyGamma[0,-1+2 d0c] (-2+4 EulerGamma+Log[x/4]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+PolyGamma[0,1-z5]-PolyGamma[0,-1+2 d0c-z4-z5]-PolyGamma[0,1+z5]-3 PolyGamma[0,z4+z5])+12 PolyGamma[0,z4+z5]-24 EulerGamma PolyGamma[0,z4+z5]+12 Log[2] PolyGamma[0,z4+z5]-6 Log[x] PolyGamma[0,z4+z5]-12 PolyGamma[0,1+z4] PolyGamma[0,z4+z5]-6 PolyGamma[0,1-z5] PolyGamma[0,z4+z5]+6 PolyGamma[0,-1+2 d0c-z4-z5] PolyGamma[0,z4+z5]+6 PolyGamma[0,1+z5] PolyGamma[0,z4+z5]+9 PolyGamma[0,z4+z5]^2-16 PolyGamma[1,-1+2 d0c]-4 PolyGamma[1,1+d0c]+4 PolyGamma[1,1+z4]-PolyGamma[1,1-z5]+PolyGamma[1,-1+2 d0c-z4-z5]+PolyGamma[1,1+z5]+9 PolyGamma[1,z4+z5])+2 Gamma[-2+2 d0c-z4-z5] Gamma[1+z4+z5] (16 EulerGamma^2-16 EulerGamma Log[2]+4 Log[2]^2+8 EulerGamma Log[x]-4 Log[2] Log[x]+Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+d0c]^2+16 EulerGamma PolyGamma[0,1+z4]-8 Log[2] PolyGamma[0,1+z4]+4 Log[x] PolyGamma[0,1+z4]+4 PolyGamma[0,1+z4]^2+8 EulerGamma PolyGamma[0,1-z5]-4 Log[2] PolyGamma[0,1-z5]+2 Log[x] PolyGamma[0,1-z5]+4 PolyGamma[0,1+z4] PolyGamma[0,1-z5]+PolyGamma[0,1-z5]^2-8 EulerGamma PolyGamma[0,-2+2 d0c-z4-z5]+Log[16] PolyGamma[0,-2+2 d0c-z4-z5]-2 Log[x] PolyGamma[0,-2+2 d0c-z4-z5]-4 PolyGamma[0,1+z4] PolyGamma[0,-2+2 d0c-z4-z5]-2 PolyGamma[0,1-z5] PolyGamma[0,-2+2 d0c-z4-z5]+PolyGamma[0,-2+2 d0c-z4-z5]^2-8 EulerGamma PolyGamma[0,1+z5]+Log[16] PolyGamma[0,1+z5]-2 Log[x] PolyGamma[0,1+z5]-4 PolyGamma[0,1+z4] PolyGamma[0,1+z5]-2 PolyGamma[0,1-z5] PolyGamma[0,1+z5]+2 PolyGamma[0,-2+2 d0c-z4-z5] PolyGamma[0,1+z5]+PolyGamma[0,1+z5]^2+4 PolyGamma[0,1+d0c] (4 EulerGamma+Log[x/4]+2 PolyGamma[0,1+z4]+PolyGamma[0,1-z5]-PolyGamma[0,-2+2 d0c-z4-z5]-PolyGamma[0,1+z5]-3 PolyGamma[0,1+z4+z5])+8 PolyGamma[0,-1+2 d0c] (4 EulerGamma+Log[x/4]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+PolyGamma[0,1-z5]-PolyGamma[0,-2+2 d0c-z4-z5]-PolyGamma[0,1+z5]-3 PolyGamma[0,1+z4+z5])-24 EulerGamma PolyGamma[0,1+z4+z5]+12 Log[2] PolyGamma[0,1+z4+z5]-6 Log[x] PolyGamma[0,1+z4+z5]-12 PolyGamma[0,1+z4] PolyGamma[0,1+z4+z5]-6 PolyGamma[0,1-z5] PolyGamma[0,1+z4+z5]+6 PolyGamma[0,-2+2 d0c-z4-z5] PolyGamma[0,1+z4+z5]+6 PolyGamma[0,1+z5] PolyGamma[0,1+z4+z5]+9 PolyGamma[0,1+z4+z5]^2-16 PolyGamma[1,-1+2 d0c]-4 PolyGamma[1,1+d0c]+4 PolyGamma[1,1+z4]-PolyGamma[1,1-z5]+PolyGamma[1,-2+2 d0c-z4-z5]+PolyGamma[1,1+z5]+9 PolyGamma[1,1+z4+z5]))))/(Gamma[-1+2 d0c] Gamma[1-z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(3/64)}}],MBint[-(1/12) Gamma[1-z4] Gamma[-z4] Gamma[z4]^2 (54 EulerGamma^2-\[Pi]^2-24 Log[2]^2+6 Log[4]^2-72 EulerGamma Log[x]+24 Log[x]^2+24 PolyGamma[0,1+d0c]^2+6 PolyGamma[0,1-z4]^2-144 EulerGamma PolyGamma[0,z4]+96 Log[x] PolyGamma[0,z4]+96 PolyGamma[0,z4]^2+144 EulerGamma PolyGamma[0,1+z4]-96 Log[x] PolyGamma[0,1+z4]-192 PolyGamma[0,z4] PolyGamma[0,1+z4]+96 PolyGamma[0,1+z4]^2+12 PolyGamma[0,1-z4] (3 EulerGamma-2 Log[x]-4 PolyGamma[0,z4]+4 PolyGamma[0,1+z4])+24 PolyGamma[0,1+d0c] (3 EulerGamma-2 Log[x]+PolyGamma[0,1-z4]-4 PolyGamma[0,z4]+4 PolyGamma[0,1+z4])-24 PolyGamma[1,1+d0c]+6 PolyGamma[1,1-z4]+48 PolyGamma[1,z4]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4)}}],MBint[1/60 (-10 EulerGamma^4+20 EulerGamma^2 \[Pi]^2+51 \[Pi]^4+40 EulerGamma^3 Log[x]-40 EulerGamma \[Pi]^2 Log[x]-60 EulerGamma^2 Log[4] Log[x]-60 EulerGamma^2 Log[8] Log[x]+60 EulerGamma^2 Log[32] Log[x]-60 EulerGamma^2 Log[x]^2+20 \[Pi]^2 Log[x]^2+40 EulerGamma Log[x]^3-10 Log[x]^4-40 (EulerGamma-Log[x]) PolyGamma[0,1+d0c]^3-10 PolyGamma[0,1+d0c]^4+5 (12 EulerGamma^2-4 \[Pi]^2-Log[8] Log[256]+Log[2] Log[16777216]-24 EulerGamma Log[x]+12 Log[x]^2) PolyGamma[1,1+d0c]-30 PolyGamma[1,1+d0c]^2+60 PolyGamma[0,1+d0c]^2 (-EulerGamma^2+\[Pi]^2/3+EulerGamma Log[4]+EulerGamma Log[8]-EulerGamma Log[32]+2 EulerGamma Log[x]-Log[x]^2+PolyGamma[1,1+d0c])+100 EulerGamma PolyGamma[2,1]-100 Log[x] PolyGamma[2,1]-40 EulerGamma PolyGamma[2,1+d0c]+40 Log[x] PolyGamma[2,1+d0c]-20 PolyGamma[0,1+d0c] (2 EulerGamma^3-2 EulerGamma \[Pi]^2-6 EulerGamma^2 Log[x]+2 \[Pi]^2 Log[x]+6 EulerGamma Log[x]^2-2 Log[x]^3-6 (EulerGamma-Log[x]) PolyGamma[1,1+d0c]-5 PolyGamma[2,1]+2 PolyGamma[2,1+d0c])+10 PolyGamma[3,1+d0c]),{{eps->0,delta->0,d0c->3,d0c->3},{}}],MBint[-(1/(2 Gamma[2+z]))Gamma[-1-z] Gamma[-z] Gamma[1+z]^3 (-4 EulerGamma+2 Gamma[-1-z] Gamma[2+z]+2 Log[x]-2 PolyGamma[0,1+d0c]+PolyGamma[0,-1-z]-2 PolyGamma[0,-z]-PolyGamma[0,1+z]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(63/64)}}],MBint[-(1/Gamma[2+z])Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 Gamma[1-z4] Gamma[-z4] Gamma[z4] Gamma[1+z+z4],{{eps->0,delta->0,d0c->3,d0c->3},{z->-(63/64),z4->-(1/4)}}],MBint[(2^(-1-z-z4-z5) x^(-3-2 z-z4-z5) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[-1-z-z5] Gamma[-z5] Gamma[2+z+z5] (-x^(3+2 z+z4+z5) Gamma[-z] Gamma[1+z] Gamma[1+2 d0c+2 z] Gamma[2+z+z4] Gamma[-z-z5] Gamma[-4-3 z-z4-z5] Gamma[1+z+z4+z5]+2^(3+3 z+z4+z5) Gamma[-1-2 z-z5] (-2 Gamma[-3-2 z] Gamma[1+z] Gamma[2+z+z4] Gamma[-2+2 d0c-z4-z5] Gamma[3+2 z+z4+z5]+x Gamma[-2 (1+z)] (Gamma[1+z] Gamma[2+z+z4] Gamma[-1+2 d0c-z4-z5] Gamma[2+2 z+z4+z5]+x^(2+2 z+z4+z5) Gamma[1+2 d0c+2 z] Gamma[-z-z5] Gamma[-2-2 z-z4-z5] Gamma[3+2 z+z4+z5] Gamma[3+3 z+z4+z5]))))/(Gamma[-3-2 z] Gamma[2+z] Gamma[1+2 d0c+2 z] Gamma[2+z+z4] Gamma[-1-2 z-z5] Gamma[-z-z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(63/64),z4->-(1/4),z5->-(3/64)}}],MBint[(x^(-1-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[-1+2 d0c-z4-z5-z7] Gamma[z4+z5+z7] (-2+2 EulerGamma-Log[4]+2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]-PolyGamma[0,1+z5]-PolyGamma[0,z7]-4 PolyGamma[0,z4+z5+z7])+2 Gamma[-2+2 d0c-z4-z5-z7] Gamma[1+z4+z5+z7] (2 EulerGamma-Log[4]+2 Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]-PolyGamma[0,1+z5]-PolyGamma[0,z7]-4 PolyGamma[0,1+z4+z5+z7])))/(Gamma[-1+2 d0c] Gamma[1-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(3/64),z7->-(1/8)}}],MBint[(4 x^(-4-3 z-z4-z5-z7) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[-1-z-z5] Gamma[-z5] Gamma[2+z+z5] Gamma[-z-z7] Gamma[-z7] Gamma[1+z+z7] (4^z x Gamma[-2 (1+z)] Gamma[-2+2 d0c-z-z4-z5-z7] Gamma[3+3 z+z4+z5+z7]-2^(1+2 z) Gamma[-3-2 z] Gamma[-3+2 d0c-z-z4-z5-z7] Gamma[4+3 z+z4+z5+z7]))/(Gamma[-3-2 z] Gamma[2+z] Gamma[1+2 d0c+2 z] Gamma[-1-2 z-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(63/64),z4->-(1/4),z5->-(3/64),z7->-(1/8)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+z6] Gamma[-z6] Gamma[z4+z5+z6] (x^(z4+z5+z6) Gamma[-1+2 d0c] Gamma[1-z5] Gamma[-z4-z5-z6] Gamma[1+z4+z5+z6]+Gamma[-1+2 d0c-z4-z5-z6] Gamma[1+z4+z6] (2-6 EulerGamma+Log[x]-4 PolyGamma[0,-1+2 d0c]-2 PolyGamma[0,1+d0c]-2 PolyGamma[0,1+z4]-PolyGamma[0,1-z5]+PolyGamma[0,1+z5]+3 PolyGamma[0,-1+2 d0c-z4-z5-z6]-2 PolyGamma[0,-1+z6]+PolyGamma[0,z4+z5+z6])))/(Gamma[-1+2 d0c] Gamma[1-z5] Gamma[1+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(3/64),z6->-(1/32)}}],MBint[-(2^z6 x^(-z4-z5-z6) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[-1-z-z5] Gamma[-z5] Gamma[2+z+z5] Gamma[-z6] Gamma[-3-2 z+z6] (Gamma[1+z] Gamma[1+2 d0c+2 z-z4-z5-z6] Gamma[-z+z4+z6] Gamma[z4+z5+z6]+x^(z4+z5+z6) Gamma[1+2 d0c+2 z] Gamma[-z-z5] Gamma[-z4-z5-z6] Gamma[1+z4+z5+z6] Gamma[1+z+z4+z5+z6]))/(Gamma[-3-2 z] Gamma[2+z] Gamma[1+2 d0c+2 z] Gamma[-z-z5] Gamma[-z+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(63/64),z4->-(1/4),z5->-(3/64),z6->-(1/32)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z5]^2 Gamma[1+z5] Gamma[-1+z6] Gamma[-z6] Gamma[1-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c] Gamma[1-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(3/64),z6->-(1/32),z7->-(1/8)}}],MBint[-(2^z6 x^(-1-z-z4-z5-z6-z7) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[-1-z-z5] Gamma[-z5] Gamma[2+z+z5] Gamma[-z6] Gamma[-3-2 z+z6] Gamma[-z-z7] Gamma[2 d0c+z-z4-z5-z6-z7] Gamma[-z7] Gamma[1+z+z7] Gamma[1+z+z4+z5+z6+z7])/(Gamma[-3-2 z] Gamma[2+z] Gamma[1+2 d0c+2 z] Gamma[-1-2 z-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(63/64),z4->-(1/4),z5->-(3/64),z6->-(1/32),z7->-(1/8)}}]}

IJan[x_,-1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a1m1d02[y],y-> x],1/eps^p]]
IJan[x_,-1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a1m1d03[y],y-> x],1/eps^p]]
IJnm1[x_,-1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic2a1a1m1d02[y],{y-> x}]],2],True,0]
IJnm1[x_,-1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic2a1a1m1d03[y],{y-> x}]],2],True,0]

IJn0[x_,-1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic2a1a1m1[y],{y-> x,d0c-> d0}]],2],True,0]
IJ[x_,-1,d0_,p_]:={IJan[x,-1,d0,p],0}+ IJnm1[x,-1,d0,p]+ IJn0[x,-1,d0,p]

(**)

anpIc2a1a10d02[x_]:=1/eps^3(1/2)+1/eps^2(1/(1-x)^3(-Log[x])+1/(1-x)^2(-1)+1/(1-x)(-(1/2))+3)+1/eps(1/(1-x)^3(\[Pi]^2/6-Log[2]^2-2 Log[2] Log[1-x/2]-6 Log[x]+2 Log[2] Log[x]-2 Log[1-x] Log[x]+2 Log[1-x/2] Log[x]+2 PolyLog[2,x/2]-2 PolyLog[2,x])+1/(1-x)^2(-8+4 Log[2]-2 Log[x])+1/(1-1/2x)^2(2 Log[1/2*x])+1/(1-x)(-(9/2)+Log[x])+1/(1-1/2x)(2+2 Log[1/2*x])+(14+\[Pi]^2/3+Log[2]^2+2 Log[2] Log[1-x/2]-2 Log[2] Log[x]-2 Log[1-x/2] Log[x]+Log[x]^2-2 PolyLog[2,x/2]))
anpIc2a1a10d03[x_]:=1/eps^3(1/2)+1/eps^2(1/(1-x)^5(-Log[x])+1/(1-x)^4(-1)+1/(1-x)^3(-(1/2))+1/(1-x)^2(-(1/3))+1/(1-x)(-(1/4))+(47/12))+1/eps(1/(1-x)^5(\[Pi]^2/6-Log[2]^2-2 Log[2] Log[1-x/2]-(47 Log[x])/6+2 Log[2] Log[x]-2 Log[1-x] Log[x]+2 Log[1-x/2] Log[x]+2 PolyLog[2,x/2]-2 PolyLog[2,x])+1/(1-x)^4(-(59/6)+4 Log[2]-2 Log[x])+1/(1-1/2x)^4(-Log[2]+Log[x])+1/(1-x)^3(-(65/12)+Log[x])+1/(1-1/2x)^3(1-Log[2]+Log[x])+1/(1-x)^2(-(19/6)+(4 Log[2])/3-(2 Log[x])/3)+1/(1-1/2x)^2(3/2+(4 Log[1/2*x])/3)+1/(1-x)(-(5/2)+Log[x]/2)+1/(1-1/2x)(13/6+2 Log[1/2*x])+(755/36+\[Pi]^2/3+Log[2]^2+2 Log[2] Log[1-x/2]-2 Log[2] Log[x]-2 Log[1-x/2] Log[x]+Log[x]^2-2 PolyLog[2,x/2]))

mb0Ic2a1a10[x_]:={MBint[(x^(-z4-z7) Gamma[-z4] Gamma[1+z4] Gamma[1-z7] Gamma[-1+2 d0c-z4-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z7] (4 EulerGamma+Log[x/4]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+PolyGamma[0,2-z7]-PolyGamma[0,-1+2 d0c-z4-z7]-PolyGamma[0,z7]-3 PolyGamma[0,z4+z7]))/(Gamma[-1+2 d0c] Gamma[2-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z7->-(1/16)}}],MBint[(2^(-1-z4) x^-z4 Gamma[-z4] Gamma[z4] Gamma[1+z4] (6 x^z4 Gamma[-1+2 d0c] Gamma[-z4] (-2 Gamma[2+z4] (1+6 EulerGamma+Log[2]-2 Log[x]+2 PolyGamma[0,1+d0c]+3 PolyGamma[0,-z4]-PolyGamma[0,z4]+2 PolyGamma[0,1+z4])+2^z4 Gamma[1+z4] (7 EulerGamma-Log[4]-4 Log[x]+4 PolyGamma[0,1+d0c]+3 PolyGamma[0,-z4]-5 PolyGamma[0,z4]-PolyGamma[0,1+z4]+6 PolyGamma[0,2+z4]))-2^z4 Gamma[-1+2 d0c-z4] Gamma[2+z4] (24+48 EulerGamma+48 EulerGamma^2-\[Pi]^2-12 Log[4]-24 EulerGamma Log[4]+3 Log[4]^2+48 PolyGamma[0,-1+2 d0c]^2+12 PolyGamma[0,1+d0c]^2-24 PolyGamma[0,-1+2 d0c-z4]-48 EulerGamma PolyGamma[0,-1+2 d0c-z4]+12 Log[4] PolyGamma[0,-1+2 d0c-z4]+12 PolyGamma[0,-1+2 d0c-z4]^2-24 PolyGamma[0,z4]-48 EulerGamma PolyGamma[0,z4]+12 Log[4] PolyGamma[0,z4]+24 PolyGamma[0,-1+2 d0c-z4] PolyGamma[0,z4]+12 PolyGamma[0,z4]^2+24 PolyGamma[0,1+z4]+48 EulerGamma PolyGamma[0,1+z4]-12 Log[4] PolyGamma[0,1+z4]-24 PolyGamma[0,-1+2 d0c-z4] PolyGamma[0,1+z4]-24 PolyGamma[0,z4] PolyGamma[0,1+z4]+12 PolyGamma[0,1+z4]^2+12 PolyGamma[0,1+d0c] (2+4 EulerGamma-Log[4]-2 PolyGamma[0,-1+2 d0c-z4]-2 PolyGamma[0,z4]+2 PolyGamma[0,1+z4])+24 PolyGamma[0,-1+2 d0c] (2+4 EulerGamma-Log[4]+2 PolyGamma[0,1+d0c]-2 PolyGamma[0,-1+2 d0c-z4]-2 PolyGamma[0,z4]+2 PolyGamma[0,1+z4])-48 PolyGamma[1,-1+2 d0c]-12 PolyGamma[1,1+d0c]+12 PolyGamma[1,-1+2 d0c-z4]+12 PolyGamma[1,z4]+12 PolyGamma[1,1+z4])))/(3 Gamma[-1+2 d0c] Gamma[2+z4]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4)}}],MBint[(2^(-z4-z5) x^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-z5] Gamma[z5] Gamma[z4+z5] (x^(z4+z5) Gamma[-1+2 d0c] Gamma[-z4-z5] (2 Gamma[2+z4]-2^(z4+z5) Gamma[2-z5] Gamma[1+z4+z5])+2^(z4+z5) Gamma[2+z4] Gamma[-1+2 d0c-z4-z5] (4 EulerGamma+Log[x/4]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+PolyGamma[0,2-z5]-PolyGamma[0,-1+2 d0c-z4-z5]-PolyGamma[0,z5]-3 PolyGamma[0,z4+z5])))/(Gamma[-1+2 d0c] Gamma[2+z4] Gamma[2-z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32)}}],MBint[1/24 (16 EulerGamma^3+40 EulerGamma \[Pi]^2-24 EulerGamma Log[2]^2+8 Log[2]^3+6 EulerGamma Log[4]^2-Log[4]^3-48 EulerGamma^2 Log[x]-40 \[Pi]^2 Log[x]+24 Log[2]^2 Log[x]-6 Log[4]^2 Log[x]+48 EulerGamma Log[x]^2-16 Log[x]^3+48 (EulerGamma-Log[x]) PolyGamma[0,1+d0c]^2+16 PolyGamma[0,1+d0c]^3+PolyGamma[0,1+d0c] (48 EulerGamma^2+40 \[Pi]^2-24 Log[2]^2+6 Log[4]^2-96 EulerGamma Log[x]+48 Log[x]^2-48 PolyGamma[1,1+d0c])-48 (EulerGamma-Log[x]) PolyGamma[1,1+d0c]+92 PolyGamma[2,1]+16 PolyGamma[2,1+d0c]),{{eps->0,delta->0,d0c->3,d0c->3},{}}],MBint[-(x^(-z4-z5-z7) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-z5] Gamma[z5] Gamma[1-z7] Gamma[-1+2 d0c-z4-z5-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z5+z7])/(Gamma[-1+2 d0c] Gamma[2-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32),z7->-(1/16)}}],MBint[-(4^(1+z) x^(-3-3 z-z4-z5-z7) Gamma[-1-z] Gamma[-z4] Gamma[-z+z4] Gamma[-z-z5] Gamma[-z5] Gamma[1+z+z5] Gamma[-z-z7] Gamma[-2+2 d0c-z-z4-z5-z7] Gamma[-z7] Gamma[1+z+z7] Gamma[3+3 z+z4+z5+z7])/(Gamma[1+2 d0c+2 z] Gamma[-2 z-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(27/32),z4->-(1/4),z5->-(1/32),z7->-(1/16)}}],MBint[(2^(1+z6) x^(-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[z6] Gamma[1-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z6+z7])/(Gamma[-1+2 d0c] Gamma[2-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z6->-(1/8),z7->-(1/16)}}],MBint[(2^(1+z6) x^(-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[z6] Gamma[z4+z6] (x^(z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[1+z4+z6]-2 Gamma[-1+2 d0c-z4-z6] Gamma[2+z4+z6] (1+3 EulerGamma-Log[x]+2 PolyGamma[0,-1+2 d0c]+PolyGamma[0,1+d0c]+PolyGamma[0,1+z4]-2 PolyGamma[0,-1+2 d0c-z4-z6]+PolyGamma[0,z6])))/(Gamma[-1+2 d0c] Gamma[2+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z6->-(1/8)}}],MBint[(2^(1+z6) x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[1-z5] Gamma[-z5] Gamma[z5] Gamma[-1+2 d0c-z4-z5-z6] Gamma[-z6] Gamma[z6] Gamma[z4+z5+z6])/(Gamma[-1+2 d0c] Gamma[2-z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32),z6->-(1/8)}}],MBint[-((Gamma[-1-2 z] Gamma[-1-z] Gamma[-z]^2 Gamma[1+z]^3)/Gamma[-2 z]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(27/32)}}],MBint[-(1/Gamma[1-z+z4])Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z4]^2 Gamma[1+z4] Gamma[-z+z4] Gamma[1+z+z4],{{eps->0,delta->0,d0c->3,d0c->3},{z->-(27/32),z4->-(1/4)}}],MBint[-(2^(-1-z-z4-z5) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[-z-z5] Gamma[-3-3 z-z4-z5] Gamma[-z5] Gamma[1+z+z5] Gamma[1+z+z4+z5])/(Gamma[-2 (1+z)] Gamma[-2 z-z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(27/32),z4->-(1/4),z5->-(1/32)}}],MBint[-(2^z6 Gamma[-1-z] Gamma[-z4] Gamma[-z+z4] Gamma[-z-z5] Gamma[-z5] Gamma[1+z+z5] Gamma[-z4-z5-z6] Gamma[-z6] Gamma[-2-2 z+z6] Gamma[1+z4+z5+z6] Gamma[1+z+z4+z5+z6])/(Gamma[-2 (1+z)] Gamma[1-z+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(27/32),z4->-(1/4),z5->-(1/32),z6->-(1/8)}}],MBint[-(2^z6 x^(-1-z-z4-z5-z6-z7) Gamma[-1-z] Gamma[-z4] Gamma[-z+z4] Gamma[-z-z5] Gamma[-z5] Gamma[1+z+z5] Gamma[-z6] Gamma[-2-2 z+z6] Gamma[-z-z7] Gamma[2 d0c+z-z4-z5-z6-z7] Gamma[-z7] Gamma[1+z+z7] Gamma[1+z+z4+z5+z6+z7])/(Gamma[-2 (1+z)] Gamma[1+2 d0c+2 z] Gamma[-2 z-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(27/32),z4->-(1/4),z5->-(1/32),z6->-(1/8),z7->-(1/16)}}]}

IJan[x_,0,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a10d02[y],y-> x],1/eps^p]]
IJan[x_,0,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a10d03[y],y-> x],1/eps^p]]

IJn0[x_,0,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic2a1a10[y],{y-> x,d0c-> d0}]],2],True,0]
IJ[x_,0,d0_,p_]:={IJan[x,0,d0,p],0}+IJn0[x,0,d0,p]

(**)

anpIc2a1a11d02[x_]:=1/eps^3(1/4)+1/eps^2(1/(1-x)^3(-(Log[x]/2))+1/(1-x)^2(-(1/2))+1/(1-x)(-(1/4))+(3/2))+1/eps(1/(1-x)^3(\[Pi]^2/12-Log[2]^2/2-Log[2] Log[1-x/2]-(7 Log[x])/2+Log[2] Log[x]-Log[1-x] Log[x]+Log[1-x/2] Log[x]+PolyLog[2,x/2]-PolyLog[2,x])+1/(1-1/2x)^3(-Log[1/2*x])+1/(1-x)^2(-(9/2)+2 Log[2]-Log[x]/2)+1/(1-1/2x)^2(-1+Log[1/2*x])+1/(1-x)(-2+(3 Log[x])/2)+1/(1-1/2x)(1/2+Log[1/2*x])+(35/4+(7 \[Pi]^2)/24-2 Log[2]+Log[2]^2/2+Log[2] Log[1-x/2]-Log[2] Log[x]-Log[1-x] Log[x]-Log[1-x/2] Log[x]+Log[x]^2/2-PolyLog[2,x/2]-PolyLog[2,x]))
anpIc2a1a11d03[x_]:=1/eps^3(1/4)+1/eps^2(1/(1-x)^5(-(Log[x]/2))+1/(1-x)^4(-(1/2))+1/(1-x)^3(-(1/4))+1/(1-x)^2(-(1/6))+1/(1-x)(-(1/8))+(47/24))+1/eps(1/(1-x)^5(\[Pi]^2/12-Log[2]^2/2-Log[2] Log[1-x/2]-(53 Log[x])/12+Log[2] Log[x]-Log[1-x] Log[x]+Log[1-x/2] Log[x]+PolyLog[2,x/2]-PolyLog[2,x])+1/(1-1/2x)^5(-Log[1/2*x])+1/(1-x)^4(-(65/12)+2 Log[2]-(3 Log[x])/4)+1/(1-1/2x)^4(-1+Log[1/2*x]/2)+1/(1-x)^3(-(65/24)+(5 Log[x])/6)+1/(1-1/2x)^3(Log[1/2*x]/2)+1/(1-x)^2(-(31/24)+(2 Log[2])/3+Log[x]/6)+1/(1-1/2x)^2(5/12+(2 Log[1/2*x])/3)+1/(1-x)(-(5/8)+(5 Log[x])/4)+1/(1-1/2x)(5/6+Log[1/2*x])+(875/72+(7 \[Pi]^2)/24-2 Log[2]+Log[2]^2/2+Log[2] Log[1-x/2]-(7 Log[x])/12-Log[2] Log[x]-Log[1-x] Log[x]-Log[1-x/2] Log[x]+Log[x]^2/2-PolyLog[2,x/2]-PolyLog[2,x]))

mbm1Ic2a1a11d02[x_]:={MBint[1/(Gamma[2-z7] Gamma[3-z7]) 2^(-1+z6) x^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 x Gamma[2-z7] Gamma[3-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z7] Gamma[2-z4-z6-z7] Gamma[1+z4+z6+z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}
mbm1Ic2a1a11d03[x_]:={MBint[(2^(-3+z6) x^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 x Gamma[2-z7] Gamma[5-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[3-z7] Gamma[4-z4-z6-z7] Gamma[1+z4+z6+z7]))/(3 Gamma[2-z7] Gamma[3-z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}

mb0Ic2a1a11[x_]:={MBint[(2^(-2+z6) x^(-1-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] (4 x^(1+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6] (6 EulerGamma-2 Log[x]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+2 PolyGamma[0,1+z6]-PolyGamma[0,z4+z6]-PolyGamma[0,1+z4+z6]+2 PolyGamma[0,3+z4+z6])-Gamma[3+z4+z6] (2 Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (8+24 EulerGamma+36 EulerGamma^2-\[Pi]^2-8 Log[x]-24 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+d0c]^2+8 PolyGamma[0,1+z4]+24 EulerGamma PolyGamma[0,1+z4]-8 Log[x] PolyGamma[0,1+z4]+4 PolyGamma[0,1+z4]^2-16 PolyGamma[0,-2+2 d0c-z4-z6]-48 EulerGamma PolyGamma[0,-2+2 d0c-z4-z6]+16 Log[x] PolyGamma[0,-2+2 d0c-z4-z6]-16 PolyGamma[0,1+z4] PolyGamma[0,-2+2 d0c-z4-z6]+16 PolyGamma[0,-2+2 d0c-z4-z6]^2+8 PolyGamma[0,1+z6]+24 EulerGamma PolyGamma[0,1+z6]-8 Log[x] PolyGamma[0,1+z6]+8 PolyGamma[0,1+z4] PolyGamma[0,1+z6]-16 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,1+z6]+4 PolyGamma[0,1+z6]^2+8 PolyGamma[0,1+d0c] (1+3 EulerGamma-Log[x]+PolyGamma[0,1+z4]-2 PolyGamma[0,-2+2 d0c-z4-z6]+PolyGamma[0,1+z6])+16 PolyGamma[0,-1+2 d0c] (1+3 EulerGamma-Log[x]+PolyGamma[0,1+d0c]+PolyGamma[0,1+z4]-2 PolyGamma[0,-2+2 d0c-z4-z6]+PolyGamma[0,1+z6])-16 PolyGamma[1,-1+2 d0c]-4 PolyGamma[1,1+d0c]+4 PolyGamma[1,1+z4]+16 PolyGamma[1,-2+2 d0c-z4-z6]+4 PolyGamma[1,1+z6])+x Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (12+36 EulerGamma+36 EulerGamma^2-\[Pi]^2-12 Log[x]-24 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+d0c]^2+12 PolyGamma[0,1+z4]+24 EulerGamma PolyGamma[0,1+z4]-8 Log[x] PolyGamma[0,1+z4]+4 PolyGamma[0,1+z4]^2-24 PolyGamma[0,-1+2 d0c-z4-z6]-48 EulerGamma PolyGamma[0,-1+2 d0c-z4-z6]+16 Log[x] PolyGamma[0,-1+2 d0c-z4-z6]-16 PolyGamma[0,1+z4] PolyGamma[0,-1+2 d0c-z4-z6]+16 PolyGamma[0,-1+2 d0c-z4-z6]^2+12 PolyGamma[0,1+z6]+24 EulerGamma PolyGamma[0,1+z6]-8 Log[x] PolyGamma[0,1+z6]+8 PolyGamma[0,1+z4] PolyGamma[0,1+z6]-16 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,1+z6]+4 PolyGamma[0,1+z6]^2+4 PolyGamma[0,1+d0c] (3+6 EulerGamma-2 Log[x]+2 PolyGamma[0,1+z4]-4 PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6])+8 PolyGamma[0,-1+2 d0c] (3+6 EulerGamma-2 Log[x]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]-4 PolyGamma[0,-1+2 d0c-z4-z6]+2 PolyGamma[0,1+z6])-16 PolyGamma[1,-1+2 d0c]-4 PolyGamma[1,1+d0c]+4 PolyGamma[1,1+z4]+16 PolyGamma[1,-1+2 d0c-z4-z6]+4 PolyGamma[1,1+z6]))))/(Gamma[-1+2 d0c] Gamma[3+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z6->-(1/8)}}],MBint[(2^z6 x^(-1-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[2-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7] (6 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+2 PolyGamma[0,1+z6]+PolyGamma[0,3-z7]-3 PolyGamma[0,-1+2 d0c-z4-z6-z7]-PolyGamma[0,z7]-PolyGamma[0,z4+z6+z7])+Gamma[3-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7] (6 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+2 PolyGamma[0,1+z6]+PolyGamma[0,2-z7]-3 PolyGamma[0,-2+2 d0c-z4-z6-z7]-PolyGamma[0,z7]-PolyGamma[0,1+z4+z6+z7])))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z6->-(1/8),z7->-(1/16)}}],MBint[-(2^z6 x^(-1-z4-z6-z7) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[-z6] Gamma[-1-2 z+z6] Gamma[-z-z7] Gamma[2 d0c+2 z-z4-z6-z7] Gamma[-z7] Gamma[1+z+z7] Gamma[1+z4+z6+z7])/(Gamma[-1-2 z] Gamma[1+2 d0c+2 z] Gamma[1-z-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z6->-(1/8),z7->-(1/16)}}],MBint[(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[-z6] Gamma[1+z6] Gamma[z4+z5+z6] (x^(z4+z5+z6) Gamma[-1+2 d0c] Gamma[3-z5] Gamma[-z4-z5-z6] Gamma[1+z4+z5+z6]-Gamma[-1+2 d0c-z4-z5-z6] Gamma[3+z4+z6] (1+6 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+PolyGamma[0,3-z5]-PolyGamma[0,-1+z5]-3 PolyGamma[0,-1+2 d0c-z4-z5-z6]+2 PolyGamma[0,1+z6]-PolyGamma[0,z4+z5+z6])))/(Gamma[-1+2 d0c] Gamma[3-z5] Gamma[3+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32),z6->-(1/8)}}],MBint[(2^z6 x^(-z4-z5-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[-1+z5] Gamma[-z5] Gamma[-z6] Gamma[1+z6] Gamma[1-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c] Gamma[3-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32),z6->-(1/8),z7->-(1/16)}}],MBint[-(1/(3 Gamma[3+z4])) 2^(-3-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (3 2^(3+z4) Gamma[-1-z4] Gamma[2+z4] (1+3 EulerGamma-2 Log[x]+2 PolyGamma[0,1+d0c]+PolyGamma[0,-1-z4]-2 PolyGamma[0,z4]+2 PolyGamma[0,1+z4]-2 PolyGamma[0,2+z4]+2 PolyGamma[0,3+z4])+Gamma[1-z4] Gamma[3+z4] (9+108 EulerGamma+216 EulerGamma^2-4 \[Pi]^2+18 Log[2]+72 EulerGamma Log[2]+6 Log[2]^2-36 Log[x]-144 EulerGamma Log[x]-24 Log[2] Log[x]+24 Log[x]^2+24 PolyGamma[0,1+d0c]^2+54 PolyGamma[0,1-z4]^2-18 PolyGamma[0,z4]-72 EulerGamma PolyGamma[0,z4]-12 Log[2] PolyGamma[0,z4]+24 Log[x] PolyGamma[0,z4]+6 PolyGamma[0,z4]^2+36 PolyGamma[0,1+z4]+144 EulerGamma PolyGamma[0,1+z4]+24 Log[2] PolyGamma[0,1+z4]-48 Log[x] PolyGamma[0,1+z4]-24 PolyGamma[0,z4] PolyGamma[0,1+z4]+24 PolyGamma[0,1+z4]^2+18 PolyGamma[0,1-z4] (3+12 EulerGamma+Log[4]-4 Log[x]-2 PolyGamma[0,z4]+4 PolyGamma[0,1+z4])+12 PolyGamma[0,1+d0c] (3+12 EulerGamma+Log[4]-4 Log[x]+6 PolyGamma[0,1-z4]-2 PolyGamma[0,z4]+4 PolyGamma[0,1+z4])-24 PolyGamma[1,1+d0c]+54 PolyGamma[1,1-z4]+6 PolyGamma[1,z4]+24 PolyGamma[1,1+z4])),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4)}}],MBint[-(1/Gamma[3-z5]) 2^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[2-z5] Gamma[1-z4-z5] Gamma[-1+z5] Gamma[-z5] Gamma[z4+z5] (1+5 EulerGamma+Log[4]-2 Log[x]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+4 PolyGamma[0,1-z4-z5]-PolyGamma[0,-1+z5]-2 PolyGamma[0,z4+z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32)}}],MBint[(EulerGamma-Log[x]) PolyGamma[0,1+d0c]^2+1/3 PolyGamma[0,1+d0c]^3+PolyGamma[0,1+d0c] (EulerGamma^2+(5 \[Pi]^2)/6-2 EulerGamma Log[x]+Log[x]^2-PolyGamma[1,1+d0c])+1/12 (4 EulerGamma^3+10 EulerGamma \[Pi]^2-12 EulerGamma^2 Log[x]-10 \[Pi]^2 Log[x]+12 EulerGamma Log[x]^2-4 Log[x]^3-12 (EulerGamma-Log[x]) PolyGamma[1,1+d0c]+23 PolyGamma[2,1]+4 PolyGamma[2,1+d0c]),{{eps->0,delta->0,d0c->3,d0c->3},{}}],MBint[-((Gamma[-1-2 z] Gamma[-1-z] Gamma[1-z] Gamma[-z] Gamma[1+z]^3)/Gamma[1-2 z]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32)}}],MBint[-(Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 Gamma[-1-z4] Gamma[-z4] Gamma[2+z4] Gamma[-z+z4] Gamma[1+z+z4])/(Gamma[z] Gamma[2-z+z4]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4)}}],MBint[-(2^(-1-z-z4-z5) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 Gamma[-z4] Gamma[-z+z4] Gamma[1-z-z5] Gamma[-2-3 z-z4-z5] Gamma[-z5] Gamma[z+z5] Gamma[1+z+z4+z5])/(Gamma[-1-2 z] Gamma[z] Gamma[1-2 z-z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z5->-(1/32)}}],MBint[-(2^z6 Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[1-z-z5] Gamma[-z5] Gamma[z+z5] Gamma[-z4-z5-z6] Gamma[-z6] Gamma[-1-2 z+z6] Gamma[1+z4+z5+z6] Gamma[1+z+z4+z5+z6])/(Gamma[-1-2 z] Gamma[z] Gamma[2-z+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z5->-(1/32),z6->-(1/8)}}],MBint[-(2^z6 x^(-1-z-z4-z5-z6-z7) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[1-z-z5] Gamma[-z5] Gamma[z+z5] Gamma[-z6] Gamma[-1-2 z+z6] Gamma[-z-z7] Gamma[2 d0c+z-z4-z5-z6-z7] Gamma[-z7] Gamma[1+z+z7] Gamma[1+z+z4+z5+z6+z7])/(Gamma[-1-2 z] Gamma[z] Gamma[1+2 d0c+2 z] Gamma[1-2 z-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z5->-(1/32),z6->-(1/8),z7->-(1/16)}}]}

IJan[x_,1,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a11d02[y],y-> x],1/eps^p]]
IJan[x_,1,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a11d03[y],y-> x],1/eps^p]]
IJnm1[x_,1,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic2a1a11d02[y],{y-> x}]],2],True,0]
IJnm1[x_,1,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic2a1a11d03[y],{y-> x}]],2],True,0]

IJn0[x_,1,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic2a1a11[y],{y-> x,d0c-> d0}]],2],True,0]
IJ[x_,1,d0_,p_]:={IJan[x,1,d0,p],0}+ IJnm1[x,1,d0,p]+ IJn0[x,1,d0,p]

(**)

anpIc2a1a12d02[x_]:=
1/eps^3(1/6)+1/eps^2(1/(1-1/2x)^4(Log[1/2*x]/2)+1/(1-x)^3(-(Log[x]/3))+1/(1-1/2x)^3(1/2-Log[1/2*x]/2)+1/(1-x)^2(-(1/3))+1/(1-1/2x)^2(-(1/4))+1/(1-x)(-(1/6))+1/(1-1/2x)(-(1/12))+1)+1/eps(1/(1-1/2x)^4(\[Pi]^2/12-(9 Log[2])/2-Log[2] Log[1-x/2]+(9 Log[x])/2-Log[1-x] Log[x]+Log[1-x/2] Log[x]+PolyLog[2,x/2]-PolyLog[2,x])+1/(1-x)^3(3+\[Pi]^2/18-3/x^2-Log[2]^2/3-2 Log[1-x]+(2 Log[1-x])/x^2-2/3 Log[2] Log[1-x/2]-(49 Log[x])/18+2/3 Log[2] Log[x]-2/3 Log[1-x] Log[x]+2/3 Log[1-x/2] Log[x]+2/3 PolyLog[2,x/2]-2/3 PolyLog[2,x])+1/(1-1/2x)^3(11/2-\[Pi]^2/12+(14 Log[2])/3+Log[2] Log[1-x/2]-(20 Log[x])/3+Log[1-x] Log[x]-Log[1-x/2] Log[x]-PolyLog[2,x/2]+PolyLog[2,x])+1/(1-x)^2(-(43/18)+5/x^2+(4 Log[2])/3-Log[1-x]-(3 Log[1-x])/x^2)+1/(1-1/2x)^2(-(25/6)+(2 Log[1/2*x])/3)+1/(1-x)(-(7/36)-2/x^2-Log[1-x]+Log[1-x]/x^2+(8 Log[x])/3)+1/(1-1/2x)(-(23/36)-(2 Log[2])/3)+(91/18+(17 \[Pi]^2)/72+1/x-(2 Log[2])/3+Log[2]^2/3-Log[1-x]/x+2/3 Log[2] Log[1-x/2]+(2 Log[x])/9-2/3 Log[2] Log[x]-2/3 Log[1-x] Log[x]-2/3 Log[1-x/2] Log[x]+Log[x]^2/3-2/3 PolyLog[2,x/2]-2/3 PolyLog[2,x]))
anpIc2a1a12d03[x_]:=1/eps^3(1/6)+1/eps^2(1/(1-1/2x)^6((5 Log[1/2*x])/6)+1/(1-x)^5(-(Log[x]/3))+1/(1-1/2x)^5(5/6-(5 Log[1/2*x])/6)+1/(1-x)^4(-(1/3))+1/(1-1/2x)^4(-(5/12))+1/(1-x)^3(-(1/6))+1/(1-1/2x)^3(-(5/36))+1/(1-x)^2(-(1/9))+1/(1-1/2x)^2(-(5/72))+1/(1-x)(-(1/12))+1/(1-1/2x)(-(1/24))+(47/36))+1/eps(1/(1-1/2x)^6((5 \[Pi]^2)/36-(37 Log[2])/4-5/3 Log[2] Log[1-x/2]+(37 Log[x])/4-5/3 Log[1-x] Log[x]+5/3 Log[1-x/2] Log[x]+5/3 PolyLog[2,x/2]-5/3 PolyLog[2,x])+1/(1-x)^5(\[Pi]^2/18-Log[2]^2/3-2/3 Log[2] Log[1-x/2]-(10 Log[x])/3+2/3 Log[2] Log[x]-2/3 Log[1-x] Log[x]+2/3 Log[1-x/2] Log[x]+2/3 PolyLog[2,x/2]-2/3 PolyLog[2,x])+1/(1-1/2x)^5(131/12-(5 \[Pi]^2)/36+(113 Log[2])/12+5/3 Log[2] Log[1-x/2]-(51 Log[x])/4+5/3 Log[1-x] Log[x]-5/3 Log[1-x/2] Log[x]-5/3 PolyLog[2,x/2]+5/3 PolyLog[2,x])+1/(1-x)^4(-4+(4 Log[2])/3-Log[x]/3)+1/(1-1/2x)^4(-(185/24)+Log[1/2*x]/3)+1/(1-x)^3(-(11/6)+(17 Log[x])/18)+1/(1-1/2x)^3(-(449/216)-Log[2]/3-(7 Log[x])/9)+1/(1-x)^2(-(14/27)+(4 Log[2])/9+(25 Log[x])/18)+1/(1-1/2x)^2(-(26/27)-(4 Log[2])/9-(16 Log[x])/9)+1/(1-x)(73/72+9 Log[x])+1/(1-1/2x)(-(43/72)-(2 Log[2])/3-(10 Log[x])/3)+(805/108+(17 \[Pi]^2)/72-(2 Log[2])/3+Log[2]^2/3+2/3 Log[2] Log[1-x/2]-Log[x]/6-2/3 Log[2] Log[x]-2/3 Log[1-x] Log[x]-2/3 Log[1-x/2] Log[x]+Log[x]^2/3-2/3 PolyLog[2,x/2]-2/3 PolyLog[2,x]))

mbm1Ic2a1a12d02[x_]:={MBint[(2^(-1+z6) x^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 x Gamma[2-z7] (2x Gamma[3-z7] Gamma[3-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z7] Gamma[2-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z7] Gamma[4-z7] Gamma[1-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}
mbm1Ic2a1a12d03[x_]:={MBint[(2^(-3+z6) x^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (2 x Gamma[2-z7] (2x Gamma[3-z7] Gamma[5-z4-z6-z7] Gamma[z4+z6+z7]+Gamma[4-z7] Gamma[4-z4-z6-z7] Gamma[1+z4+z6+z7])+Gamma[3-z7] Gamma[4-z7] Gamma[3-z4-z6-z7] Gamma[2+z4+z6+z7]))/(3 Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{},{z4->-(1/4),z6->-(1/4),z7->-(1/4)}}]}

mb0Ic2a1a12[x_]:={MBint[(2^(-2+z6) x^(-2-z4-z6) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] (216 x^(2+z4+z6) Gamma[-1+2 d0c] Gamma[-z4-z6] Gamma[z4+z6] Gamma[1+z4+z6] (-2+6 EulerGamma-2 Log[x]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+2 PolyGamma[0,2+z6]-PolyGamma[0,z4+z6]-PolyGamma[0,1+z4+z6]+2 PolyGamma[0,4+z4+z6])-Gamma[4+z4+z6] (x^2 Gamma[-1+2 d0c-z4-z6] Gamma[z4+z6] (175+360 EulerGamma+648 EulerGamma^2-18 \[Pi]^2-120 Log[x]-432 EulerGamma Log[x]+72 Log[x]^2+288 PolyGamma[0,-1+2 d0c]^2+72 PolyGamma[0,1+d0c]^2+120 PolyGamma[0,1+z4]+432 EulerGamma PolyGamma[0,1+z4]-144 Log[x] PolyGamma[0,1+z4]+72 PolyGamma[0,1+z4]^2-240 PolyGamma[0,-1+2 d0c-z4-z6]-864 EulerGamma PolyGamma[0,-1+2 d0c-z4-z6]+288 Log[x] PolyGamma[0,-1+2 d0c-z4-z6]-288 PolyGamma[0,1+z4] PolyGamma[0,-1+2 d0c-z4-z6]+288 PolyGamma[0,-1+2 d0c-z4-z6]^2+120 PolyGamma[0,2+z6]+432 EulerGamma PolyGamma[0,2+z6]-144 Log[x] PolyGamma[0,2+z6]+144 PolyGamma[0,1+z4] PolyGamma[0,2+z6]-288 PolyGamma[0,-1+2 d0c-z4-z6] PolyGamma[0,2+z6]+72 PolyGamma[0,2+z6]^2+24 PolyGamma[0,1+d0c] (5+18 EulerGamma-6 Log[x]+6 PolyGamma[0,1+z4]-12 PolyGamma[0,-1+2 d0c-z4-z6]+6 PolyGamma[0,2+z6])+48 PolyGamma[0,-1+2 d0c] (5+18 EulerGamma-6 Log[x]+6 PolyGamma[0,1+d0c]+6 PolyGamma[0,1+z4]-12 PolyGamma[0,-1+2 d0c-z4-z6]+6 PolyGamma[0,2+z6])-288 PolyGamma[1,-1+2 d0c]-72 PolyGamma[1,1+d0c]+72 PolyGamma[1,1+z4]+288 PolyGamma[1,-1+2 d0c-z4-z6]+72 PolyGamma[1,2+z6])+54 (Gamma[-3+2 d0c-z4-z6] Gamma[2+z4+z6] (8+36 EulerGamma^2-\[Pi]^2-24 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+d0c]^2+24 EulerGamma PolyGamma[0,1+z4]-8 Log[x] PolyGamma[0,1+z4]+4 PolyGamma[0,1+z4]^2-48 EulerGamma PolyGamma[0,-3+2 d0c-z4-z6]+16 Log[x] PolyGamma[0,-3+2 d0c-z4-z6]-16 PolyGamma[0,1+z4] PolyGamma[0,-3+2 d0c-z4-z6]+16 PolyGamma[0,-3+2 d0c-z4-z6]^2+24 EulerGamma PolyGamma[0,2+z6]-8 Log[x] PolyGamma[0,2+z6]+8 PolyGamma[0,1+z4] PolyGamma[0,2+z6]-16 PolyGamma[0,-3+2 d0c-z4-z6] PolyGamma[0,2+z6]+4 PolyGamma[0,2+z6]^2+8 PolyGamma[0,1+d0c] (3 EulerGamma-Log[x]+PolyGamma[0,1+z4]-2 PolyGamma[0,-3+2 d0c-z4-z6]+PolyGamma[0,2+z6])+16 PolyGamma[0,-1+2 d0c] (3 EulerGamma-Log[x]+PolyGamma[0,1+d0c]+PolyGamma[0,1+z4]-2 PolyGamma[0,-3+2 d0c-z4-z6]+PolyGamma[0,2+z6])-16 PolyGamma[1,-1+2 d0c]-4 PolyGamma[1,1+d0c]+4 PolyGamma[1,1+z4]+16 PolyGamma[1,-3+2 d0c-z4-z6]+4 PolyGamma[1,2+z6])+x Gamma[-2+2 d0c-z4-z6] Gamma[1+z4+z6] (8+6 EulerGamma+36 EulerGamma^2-\[Pi]^2-2 Log[x]-24 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,-1+2 d0c]^2+4 PolyGamma[0,1+d0c]^2+2 PolyGamma[0,1+z4]+24 EulerGamma PolyGamma[0,1+z4]-8 Log[x] PolyGamma[0,1+z4]+4 PolyGamma[0,1+z4]^2-4 PolyGamma[0,-2+2 d0c-z4-z6]-48 EulerGamma PolyGamma[0,-2+2 d0c-z4-z6]+16 Log[x] PolyGamma[0,-2+2 d0c-z4-z6]-16 PolyGamma[0,1+z4] PolyGamma[0,-2+2 d0c-z4-z6]+16 PolyGamma[0,-2+2 d0c-z4-z6]^2+2 PolyGamma[0,2+z6]+24 EulerGamma PolyGamma[0,2+z6]-8 Log[x] PolyGamma[0,2+z6]+8 PolyGamma[0,1+z4] PolyGamma[0,2+z6]-16 PolyGamma[0,-2+2 d0c-z4-z6] PolyGamma[0,2+z6]+4 PolyGamma[0,2+z6]^2+2 PolyGamma[0,1+d0c] (1+12 EulerGamma-4 Log[x]+4 PolyGamma[0,1+z4]-8 PolyGamma[0,-2+2 d0c-z4-z6]+4 PolyGamma[0,2+z6])+4 PolyGamma[0,-1+2 d0c] (1+12 EulerGamma-4 Log[x]+4 PolyGamma[0,1+d0c]+4 PolyGamma[0,1+z4]-8 PolyGamma[0,-2+2 d0c-z4-z6]+4 PolyGamma[0,2+z6])-16 PolyGamma[1,-1+2 d0c]-4 PolyGamma[1,1+d0c]+4 PolyGamma[1,1+z4]+16 PolyGamma[1,-2+2 d0c-z4-z6]+4 PolyGamma[1,2+z6])))))/(27 Gamma[-1+2 d0c] Gamma[4+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z6->-(1/8)}}],MBint[(2^z6 x^(-2-z4-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-z7] Gamma[z7] (x Gamma[2-z7] (2 x Gamma[3-z7] Gamma[-1+2 d0c-z4-z6-z7] Gamma[z4+z6+z7] (-2+6 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+2 PolyGamma[0,2+z6]+PolyGamma[0,4-z7]-3 PolyGamma[0,-1+2 d0c-z4-z6-z7]-PolyGamma[0,z7]-PolyGamma[0,z4+z6+z7])+Gamma[4-z7] Gamma[-2+2 d0c-z4-z6-z7] Gamma[1+z4+z6+z7] (-5+12 EulerGamma-2 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+d0c]+4 PolyGamma[0,1+z4]+4 PolyGamma[0,2+z6]+2 PolyGamma[0,3-z7]-6 PolyGamma[0,-2+2 d0c-z4-z6-z7]-2 PolyGamma[0,z7]-2 PolyGamma[0,1+z4+z6+z7]))+Gamma[3-z7] Gamma[4-z7] Gamma[-3+2 d0c-z4-z6-z7] Gamma[2+z4+z6+z7] (-2+6 EulerGamma-Log[x]+4 PolyGamma[0,-1+2 d0c]+2 PolyGamma[0,1+d0c]+2 PolyGamma[0,1+z4]+2 PolyGamma[0,2+z6]+PolyGamma[0,2-z7]-3 PolyGamma[0,-3+2 d0c-z4-z6-z7]-PolyGamma[0,z7]-PolyGamma[0,2+z4+z6+z7])))/(Gamma[-1+2 d0c] Gamma[2-z7] Gamma[3-z7] Gamma[4-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z6->-(1/8),z7->-(1/16)}}],MBint[(2^z6 x^(-2-z4-z6-z7) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[-z6] Gamma[-2 z+z6] Gamma[-z-z7] Gamma[-z7] Gamma[1+z+z7] (x Gamma[z] Gamma[1-z-z7] Gamma[2 d0c+2 z-z4-z6-z7] Gamma[1+z4+z6+z7]-Gamma[-1+z] Gamma[2-z-z7] Gamma[-1+2 d0c+2 z-z4-z6-z7] Gamma[2+z4+z6+z7]))/(Gamma[-1+z] Gamma[-2 z] Gamma[1+2 d0c+2 z] Gamma[1-z-z7] Gamma[2-z-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z6->-(1/8),z7->-(1/16)}}],MBint[(2^z6 x^(-z4-z5-z6) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[-z6] Gamma[2+z6] Gamma[z4+z5+z6] (-2 x^(z4+z5+z6) Gamma[-1+2 d0c] Gamma[4-z5] Gamma[-z4-z5-z6] Gamma[1+z4+z5+z6]+Gamma[-1+2 d0c-z4-z5-z6] Gamma[4+z4+z6] (-1+12 EulerGamma-2 Log[x]+8 PolyGamma[0,-1+2 d0c]+4 PolyGamma[0,1+d0c]+4 PolyGamma[0,1+z4]+2 PolyGamma[0,4-z5]-2 PolyGamma[0,-2+z5]-6 PolyGamma[0,-1+2 d0c-z4-z5-z6]+4 PolyGamma[0,2+z6]-2 PolyGamma[0,z4+z5+z6])))/(Gamma[-1+2 d0c] Gamma[4-z5] Gamma[4+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32),z6->-(1/8)}}],MBint[-(2^(1+z6) x^(-z4-z5-z6-z7) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[-2+z5] Gamma[-z5] Gamma[-z6] Gamma[2+z6] Gamma[1-z7] Gamma[-1+2 d0c-z4-z5-z6-z7] Gamma[-z7] Gamma[z7] Gamma[z4+z5+z6+z7])/(Gamma[-1+2 d0c] Gamma[4-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32),z6->-(1/8),z7->-(1/16)}}],MBint[1/(27 Gamma[4+z4]) 2^(-1-z4) Gamma[-z4] Gamma[z4] Gamma[1+z4] (27 2^(1+z4) Gamma[-2-z4] Gamma[3+z4] (3+6 EulerGamma-4 Log[x]+4 PolyGamma[0,1+d0c]+2 PolyGamma[0,-2-z4]-4 PolyGamma[0,z4]+4 PolyGamma[0,1+z4]-4 PolyGamma[0,3+z4]+4 PolyGamma[0,4+z4])-Gamma[2-z4] Gamma[4+z4] (26-18 EulerGamma+324 EulerGamma^2-6 \[Pi]^2+108 EulerGamma Log[2]+9 Log[2]^2-Log[8]+6 Log[x]-216 EulerGamma Log[x]-36 Log[2] Log[x]+36 Log[x]^2+36 PolyGamma[0,1+d0c]^2+81 PolyGamma[0,2-z4]^2+3 PolyGamma[0,z4]-108 EulerGamma PolyGamma[0,z4]-18 Log[2] PolyGamma[0,z4]+36 Log[x] PolyGamma[0,z4]+9 PolyGamma[0,z4]^2-6 PolyGamma[0,1+z4]+216 EulerGamma PolyGamma[0,1+z4]+36 Log[2] PolyGamma[0,1+z4]-72 Log[x] PolyGamma[0,1+z4]-36 PolyGamma[0,z4] PolyGamma[0,1+z4]+36 PolyGamma[0,1+z4]^2+9 PolyGamma[0,2-z4] (-1+36 EulerGamma+Log[64]-12 Log[x]-6 PolyGamma[0,z4]+12 PolyGamma[0,1+z4])+6 PolyGamma[0,1+d0c] (-1+36 EulerGamma+Log[64]-12 Log[x]+18 PolyGamma[0,2-z4]-6 PolyGamma[0,z4]+12 PolyGamma[0,1+z4])-36 PolyGamma[1,1+d0c]+81 PolyGamma[1,2-z4]+9 PolyGamma[1,z4]+36 PolyGamma[1,1+z4])),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4)}}],MBint[1/Gamma[4-z5] 2^(-z4-z5) Gamma[-z4] Gamma[1+z4] Gamma[3-z5] Gamma[2-z4-z5] Gamma[-2+z5] Gamma[-z5] Gamma[z4+z5] (-1+10 EulerGamma+Log[16]-4 Log[x]+4 PolyGamma[0,1+d0c]+4 PolyGamma[0,1+z4]+8 PolyGamma[0,2-z4-z5]-2 PolyGamma[0,-2+z5]-4 PolyGamma[0,z4+z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z4->-(1/4),z5->-(1/32)}}],MBint[1/18 (4 EulerGamma^3+10 EulerGamma \[Pi]^2-12 EulerGamma^2 Log[x]-10 \[Pi]^2 Log[x]+12 EulerGamma Log[x]^2-4 Log[x]^3+12 (EulerGamma-Log[x]) PolyGamma[0,1+d0c]^2+4 PolyGamma[0,1+d0c]^3+2 PolyGamma[0,1+d0c] (6 EulerGamma^2+5 \[Pi]^2-12 EulerGamma Log[x]+6 Log[x]^2-6 PolyGamma[1,1+d0c])-12 (EulerGamma-Log[x]) PolyGamma[1,1+d0c]+23 PolyGamma[2,1]+4 PolyGamma[2,1+d0c]),{{eps->0,delta->0,d0c->3,d0c->3},{}}],MBint[-((Gamma[-1-2 z] Gamma[-1-z] Gamma[2-z] Gamma[-z] Gamma[1+z]^3)/Gamma[2-2 z]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32)}}],MBint[-(Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 Gamma[-2-z4] Gamma[-z4] Gamma[3+z4] Gamma[-z+z4] Gamma[1+z+z4])/(Gamma[-1+z] Gamma[3-z+z4]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4)}}],MBint[-(2^(-1-z-z4-z5) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 Gamma[-z4] Gamma[-z+z4] Gamma[2-z-z5] Gamma[-1-3 z-z4-z5] Gamma[-z5] Gamma[-1+z+z5] Gamma[1+z+z4+z5])/(Gamma[-1+z] Gamma[-2 z] Gamma[2-2 z-z5]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z5->-(1/32)}}],MBint[-(2^z6 Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[2-z-z5] Gamma[-z5] Gamma[-1+z+z5] Gamma[-z4-z5-z6] Gamma[-z6] Gamma[-2 z+z6] Gamma[1+z4+z5+z6] Gamma[1+z+z4+z5+z6])/(Gamma[-1+z] Gamma[-2 z] Gamma[3-z+z4+z6]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z5->-(1/32),z6->-(1/8)}}],MBint[-(2^z6 x^(-1-z-z4-z5-z6-z7) Gamma[-1-z] Gamma[1+z] Gamma[-z4] Gamma[-z+z4] Gamma[2-z-z5] Gamma[-z5] Gamma[-1+z+z5] Gamma[-z6] Gamma[-2 z+z6] Gamma[-z-z7] Gamma[2 d0c+z-z4-z5-z6-z7] Gamma[-z7] Gamma[1+z+z7] Gamma[1+z+z4+z5+z6+z7])/(Gamma[-1+z] Gamma[-2 z] Gamma[1+2 d0c+2 z] Gamma[2-2 z-z5-z7]),{{eps->0,delta->0,d0c->3,d0c->3},{z->-(29/32),z4->-(1/4),z5->-(1/32),z6->-(1/8),z7->-(1/16)}}]}

IJan[x_,2,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a12d02[y],y-> x],1/eps^p]]
IJan[x_,2,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIc2a1a12d03[y],y-> x],1/eps^p]]
IJnm1[x_,2,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic2a1a12d02[y],{y-> x}]],2],True,0]
IJnm1[x_,2,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Ic2a1a12d03[y],{y-> x}]],2],True,0]

IJn0[x_,2,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ic2a1a12[y],{y-> x,d0c-> d0}]],2],True,0]
IJ[x_,2,d0_,p_]:={IJan[x,2,d0,p],0}+ IJnm1[x,2,d0,p]+ IJn0[x,2,d0,p]

(*JJik[x,d0,pole order] nested soft integral*)

anpIs1a1a1ikd02[x_]:=1/eps^4+1/eps^3(6-2 Log[x])+1/eps^2(1/(1-x)^2(Log[x])+1/(1-x)(1-4 Log[x])+(39/2+\[Pi]^2/3-9 Log[x]-4 Log[1-x] Log[x]+2 Log[x]^2-4 PolyLog[2,x]))+1/eps(1/(1-x)^2(-(\[Pi]^2/3)+(5 Log[x])/2+2 Log[1-x] Log[x]-(3 Log[x]^2)/2+2 PolyLog[2,x])+1/(1-x)(9/2+(4 \[Pi]^2)/3-17 Log[x]-8 Log[1-x] Log[x]+6 Log[x]^2-8 PolyLog[2,x])+(201/4+\[Pi]^2-(53 Log[x])/2-2/3 \[Pi]^2 Log[x]-15 Log[1-x] Log[x]+EulerGamma Log[1-x] Log[x]+(15 Log[x]^2)/2+7/2 Log[1-x] Log[x]^2-(4 Log[x]^3)/3-15 PolyLog[2,x]+EulerGamma PolyLog[2,x]+2 Log[x] PolyLog[2,x]+3 PolyLog[3,1-x]+3 PolyLog[3,x]-5 Zeta[3]))
anpIs1a1a1ikd03[x_]:=1/eps^4+1/eps^3(22/3-2 Log[x])+1/eps^2(1/(1-x)^3(-((2 Log[x])/3))+1/(1-x)^2(-(2/3)+3 Log[x])+1/(1-x)(8/3-6 Log[x])+(497/18+\[Pi]^2/3-11 Log[x]-4 Log[1-x] Log[x]+2 Log[x]^2-4 PolyLog[2,x]))+1/eps(1/(1-x)^3((2 \[Pi]^2)/9-(5 Log[x])/3-4/3 Log[1-x] Log[x]+Log[x]^2-4/3 PolyLog[2,x])+1/(1-x)^2(-3-\[Pi]^2+(61 Log[x])/6+6 Log[1-x] Log[x]-(9 Log[x]^2)/2+6 PolyLog[2,x])+1/(1-x)(14+2 \[Pi]^2-(92 Log[x])/3-12 Log[1-x] Log[x]+9 Log[x]^2-12 PolyLog[2,x])+(8485/108+(11 \[Pi]^2)/9-(667 Log[x])/18-2/3 \[Pi]^2 Log[x]-55/3 Log[1-x] Log[x]+EulerGamma Log[1-x] Log[x]+(55 Log[x]^2)/6+7/2 Log[1-x] Log[x]^2-(4 Log[x]^3)/3-55/3 PolyLog[2,x]+EulerGamma PolyLog[2,x]+2 Log[x] PolyLog[2,x]+3 PolyLog[3,1-x]+3 PolyLog[3,x]-5 Zeta[3]))

mbm1Is1a1a1ikd02[x_]:={MBint[-(x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[3+z1] Gamma[-z2] Gamma[-1-z1-z3] Gamma[-z3] (Gamma[1-z2] Gamma[1+z1+z2] Gamma[1+z1-z2+z3] Gamma[1+z2+z3]+Gamma[1+z1-z2] Gamma[1+z2] Gamma[1-z2+z3] Gamma[1+z1+z2+z3]))/(Gamma[1-z2] Gamma[1+z1-z2] Gamma[1+z1+z2]),{{},{z1->-(1/4),z2->-(1/4),z3->-(1/4)}}],MBint[2 Gamma[-z1] Gamma[-z2] (1/2 x^-z1 Gamma[z1] Gamma[1+z1] Gamma[3+z1] (-((Gamma[-z2] Gamma[-z1+z2])/Gamma[1+z1-z2])-(Gamma[-z1-z2] Gamma[z2] Gamma[1+z2])/(Gamma[1-z2] Gamma[1+z1+z2]))+x^-z2 Gamma[1+z1+z2] (-((Gamma[-1-z1] Gamma[1+z1] Gamma[-1-z1-z2] Gamma[3+z2])/Gamma[2-z1])-(x^(1+2 z2) Gamma[-1-z2] Gamma[1-z1+z2] PolyGamma[0,-1-z2])/Gamma[1-z1])),{{},{z1->-(1/2),z2->-(1/4)}}]}
mbm1Is1a1a1ikd03[x_]:={MBint[-(x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[4+z1] Gamma[-z2] Gamma[-1-z1-z3] Gamma[-z3] (Gamma[1-z2] Gamma[1+z1+z2] Gamma[1+z1-z2+z3] Gamma[1+z2+z3]+Gamma[1+z1-z2] Gamma[1+z2] Gamma[1-z2+z3] Gamma[1+z1+z2+z3]))/(3 Gamma[1-z2] Gamma[1+z1-z2] Gamma[1+z1+z2]),{{},{z1->-(1/4),z2->-(1/4),z3->-(1/4)}}],MBint[2 Gamma[-z1] Gamma[-z2] (1/6 x^-z1 Gamma[z1] Gamma[1+z1] Gamma[4+z1] (-((Gamma[-z2] Gamma[-z1+z2])/Gamma[1+z1-z2])-(Gamma[-z1-z2] Gamma[z2] Gamma[1+z2])/(Gamma[1-z2] Gamma[1+z1+z2]))+x^-z2 Gamma[1+z1+z2] (-((Gamma[-1-z1] Gamma[1+z1] Gamma[-1-z1-z2] Gamma[4+z2])/Gamma[3-z1])-(x^(1+2 z2) Gamma[-1-z2] Gamma[1-z1+z2] PolyGamma[0,-1-z2])/Gamma[1-z1])),{{},{z1->-(1/2),z2->-(1/4)}}]}

mb0Is1a1a1ik[x_]:={MBint[-(2 x^(1+z4) Gamma[-z2] Gamma[z2] Gamma[1+d0s+z2] Gamma[-z3] Gamma[1+z3] Gamma[-1-z2-z4] Gamma[-z4] Gamma[1-z3+z4] Gamma[1+z2+z3+z4] (2 EulerGamma-Log[x]+3 PolyGamma[0,1+d0s]-PolyGamma[0,z2]+PolyGamma[0,1+z2+z3]-PolyGamma[0,1+z2+z3+z4]))/(Gamma[1+d0s] Gamma[1-z3] Gamma[1+z2+z3]),{{eps->0,d0s->3},{z2->-(11/64),z3->-(15/128),z4->-(19/32)}}],MBint[1/(6 Gamma[1-z3]) x^(1+z4) Gamma[-z3] Gamma[-1-z4] Gamma[-z4] Gamma[1-z3+z4] Gamma[1+z3+z4] (54 EulerGamma^2+5 \[Pi]^2-36 EulerGamma Log[x]+6 Log[x]^2+96 PolyGamma[0,1+d0s]^2+48 PolyGamma[0,1+d0s] (3 EulerGamma-Log[x]-PolyGamma[0,-1-z4])+12 (-3 EulerGamma+Log[x]) PolyGamma[0,-1-z4]+6 PolyGamma[0,-1-z4]^2-24 PolyGamma[1,1+d0s]+6 PolyGamma[1,-1-z4]),{{eps->0,d0s->3},{z3->-(15/128),z4->-(19/32)}}],MBint[-(2 x^(1+z4) Gamma[-z1] Gamma[z1] Gamma[1+d0s+z1] Gamma[-z3] Gamma[-1-z1-z4] Gamma[-z4] Gamma[1+z1-z3+z4] Gamma[1+z3+z4] (2 EulerGamma-Log[x]+3 PolyGamma[0,1+d0s]-PolyGamma[0,z1]+PolyGamma[0,1+z1-z3]-PolyGamma[0,1+z1-z3+z4]))/(Gamma[1+d0s] Gamma[1+z1-z3]),{{eps->0,d0s->3},{z1->-(5/64),z3->-(15/128),z4->-(19/32)}}],MBint[(2 x^(1+z4) Gamma[-z1] Gamma[z1] Gamma[-z2] Gamma[z2] Gamma[1+d0s+z1+z2] Gamma[-z3] Gamma[1+z3] Gamma[-1-z1-z2-z4] Gamma[-z4] Gamma[1+z1-z3+z4] Gamma[1+z2+z3+z4])/(Gamma[1+d0s] Gamma[1+z1-z3] Gamma[1+z2+z3]),{{eps->0,d0s->3},{z1->-(5/64),z2->-(11/64),z3->-(15/128),z4->-(19/32)}}],MBint[-(2 x^-z2 Gamma[-z2] Gamma[z2] Gamma[1+z2] Gamma[1+d0s+z2] Gamma[-z2-z3] Gamma[-z3] Gamma[z3] Gamma[1+z3] (2 EulerGamma-Log[x]+3 PolyGamma[0,1+d0s]-PolyGamma[0,z2]-PolyGamma[0,z3]+PolyGamma[0,1+z2+z3]))/(Gamma[1+d0s] Gamma[1-z3] Gamma[1+z2+z3]),{{eps->0,d0s->3},{z2->-(11/64),z3->-(15/128)}}],MBint[1/Gamma[1-z3] Gamma[-z3]^2 Gamma[z3] (4 EulerGamma^2+\[Pi]^2-8 EulerGamma Log[x]+4 Log[x]^2+16 PolyGamma[0,1+d0s]^2+PolyGamma[0,-z3]^2+8 PolyGamma[0,1+d0s] (2 EulerGamma-2 Log[x]-PolyGamma[0,-z3]-PolyGamma[0,z3])-4 EulerGamma PolyGamma[0,z3]+4 Log[x] PolyGamma[0,z3]+PolyGamma[0,z3]^2+PolyGamma[0,-z3] (-4 EulerGamma+4 Log[x]+2 PolyGamma[0,z3])-4 PolyGamma[1,1+d0s]+PolyGamma[1,-z3]+PolyGamma[1,z3]),{{eps->0,d0s->3},{z3->-(15/128)}}],MBint[-(2 x^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1+d0s+z1] Gamma[-z3]^2 Gamma[-z1+z3] (2 EulerGamma-Log[x]+3 PolyGamma[0,1+d0s]-PolyGamma[0,z1]+PolyGamma[0,1+z1-z3]-PolyGamma[0,-z3]))/(Gamma[1+d0s] Gamma[1+z1-z3]),{{eps->0,d0s->3},{z1->-(5/64),z3->-(15/128)}}],MBint[(2 x^(-z1-z2) Gamma[-z1] Gamma[z1] Gamma[-z2] Gamma[z2] Gamma[1+z1+z2] Gamma[1+d0s+z1+z2] Gamma[-z2-z3] Gamma[-z3] Gamma[1+z3] Gamma[-z1+z3])/(Gamma[1+d0s] Gamma[1+z1-z3] Gamma[1+z2+z3]),{{eps->0,d0s->3},{z1->-(5/64),z2->-(11/64),z3->-(15/128)}}],MBint[1/(6 Gamma[1+d0s]) x^-z2 Gamma[-z2]^2 Gamma[z2] Gamma[1+d0s+z2] (6 EulerGamma^2+5 \[Pi]^2-12 EulerGamma Log[x]+6 Log[x]^2+54 PolyGamma[0,1+d0s]^2+6 PolyGamma[0,-z2]^2-12 PolyGamma[0,-z2] (EulerGamma-Log[x]-PolyGamma[0,z2])+36 PolyGamma[0,1+d0s] (EulerGamma-Log[x]-PolyGamma[0,-z2]-PolyGamma[0,z2])-12 EulerGamma PolyGamma[0,z2]+12 Log[x] PolyGamma[0,z2]+6 PolyGamma[0,z2]^2-30 PolyGamma[1,1+d0s]+6 PolyGamma[1,-z2]+6 PolyGamma[1,z2]),{{eps->0,d0s->3},{z2->-(11/64)}}],MBint[64/3 (2 EulerGamma-Log[x]) PolyGamma[0,1+d0s]^3+32/3 PolyGamma[0,1+d0s]^4+4/3 PolyGamma[0,1+d0s]^2 (48 EulerGamma^2+5 \[Pi]^2-48 EulerGamma Log[x]+12 Log[x]^2-12 PolyGamma[1,1+d0s])+(-16 EulerGamma^2-(5 \[Pi]^2)/3+16 EulerGamma Log[x]-4 Log[x]^2) PolyGamma[1,1+d0s]+2 PolyGamma[1,1+d0s]^2+4/3 PolyGamma[0,1+d0s] (32 EulerGamma^3+10 EulerGamma \[Pi]^2-48 EulerGamma^2 Log[x]-5 \[Pi]^2 Log[x]+24 EulerGamma Log[x]^2-4 Log[x]^3+12 (-2 EulerGamma+Log[x]) PolyGamma[1,1+d0s]-5 PolyGamma[2,1]+5 PolyGamma[2,1+d0s])+1/120 (1280 EulerGamma^4+800 EulerGamma^2 \[Pi]^2+49 \[Pi]^4-2560 EulerGamma^3 Log[x]-800 EulerGamma \[Pi]^2 Log[x]+1920 EulerGamma^2 Log[x]^2+200 \[Pi]^2 Log[x]^2-640 EulerGamma Log[x]^3+80 Log[x]^4-800 EulerGamma PolyGamma[2,1]+400 Log[x] PolyGamma[2,1]+400 (2 EulerGamma-Log[x]) PolyGamma[2,1+d0s]-80 PolyGamma[3,1+d0s]),{{eps->0,d0s->3},{}}],MBint[-(1/Gamma[1+d0s])2 x^-z1 Gamma[-z1]^3 Gamma[z1] Gamma[1+z1] Gamma[1+d0s+z1] (EulerGamma-Log[x]+3 PolyGamma[0,1+d0s]-PolyGamma[0,-z1]-PolyGamma[0,z1]),{{eps->0,d0s->3},{z1->-(5/64)}}],MBint[1/Gamma[1+d0s]2 x^(-z1-z2) Gamma[-z1]^2 Gamma[z1] Gamma[1+z1] Gamma[-z1-z2] Gamma[-z2] Gamma[z2] Gamma[1+d0s+z1+z2],{{eps->0,d0s->3},{z1->-(5/64),z2->-(11/64)}}],MBint[1/12 x^(1+z) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 (54 EulerGamma^2-\[Pi]^2+36 EulerGamma Log[x]+6 Log[x]^2+24 PolyGamma[0,1+d0s]^2+6 PolyGamma[0,-1-z]^2+72 EulerGamma PolyGamma[0,1+z]+24 Log[x] PolyGamma[0,1+z]+24 PolyGamma[0,1+z]^2-12 PolyGamma[0,-1-z] (3 EulerGamma+Log[x]+2 PolyGamma[0,1+z])+24 PolyGamma[0,1+d0s] (3 EulerGamma+Log[x]-PolyGamma[0,-1-z]+2 PolyGamma[0,1+z])-24 PolyGamma[1,1+d0s]+6 PolyGamma[1,-1-z]),{{eps->0,d0s->3},{z->-(47/64)}}],MBint[-(1/Gamma[d0s-z])2 x^-z2 Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-1-z-z2] Gamma[-z2] Gamma[1+d0s+z2] Gamma[1+z+z2] (2 EulerGamma+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]+2 PolyGamma[0,d0s-z]+PolyGamma[0,1+z]-PolyGamma[0,-1-z-z2]-PolyGamma[0,1+d0s+z2]),{{eps->0,d0s->3},{z->-(47/64),z2->-(11/64)}}],MBint[2 x^(1+z) Gamma[-1-z] Gamma[-z] Gamma[-1-z-z1]^2 Gamma[-z1] Gamma[1+z+z1] Gamma[2+z+z1] Gamma[2+2 z+z1],{{eps->0,d0s->3},{z->-(47/64),z1->-(5/64)}}],MBint[1/Gamma[d0s-z]2 x^(-1-z-z1-z2) Gamma[-1-z] Gamma[-z] Gamma[-1-z-z1] Gamma[-z1] Gamma[1+z+z1] Gamma[2+z+z1] Gamma[-2-2 z-z1-z2] Gamma[-z2] Gamma[1+z+z2] Gamma[2+d0s+z+z1+z2],{{eps->0,d0s->3},{z->-(47/64),z1->-(5/64),z2->-(11/64)}}],MBint[(2 x^(-1-z-z1-z2) Gamma[-1-z] Gamma[-z] Gamma[-z1] Gamma[1+z+z1] Gamma[-z2] Gamma[1+z+z2] Gamma[2+d0s+z+z1+z2] Gamma[3+2 z+z1+z2] Gamma[-1-z-z2-z3] Gamma[-z3] Gamma[1+z3] Gamma[-1-z-z1+z3])/(Gamma[d0s-z] Gamma[2+z+z1-z3] Gamma[2+z+z2+z3]),{{eps->0,d0s->3},{z->-(47/64),z1->-(5/64),z2->-(11/64),z3->-(15/128)}}],MBint[(2 x^(2+z+z4) Gamma[-1-z] Gamma[-z] Gamma[-z1] Gamma[1+z+z1] Gamma[-z2] Gamma[1+z+z2] Gamma[2+d0s+z+z1+z2] Gamma[-z3] Gamma[1+z3] Gamma[-3-2 z-z1-z2-z4] Gamma[-z4] Gamma[2+z+z1-z3+z4] Gamma[2+z+z2+z3+z4])/(Gamma[d0s-z] Gamma[2+z+z1-z3] Gamma[2+z+z2+z3]),{{eps->0,d0s->3},{z->-(47/64),z1->-(5/64),z2->-(11/64),z3->-(15/128),z4->-(19/32)}}]}

JJikan[x_,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIs1a1a1ikd02[y],y-> x],1/eps^p]]
JJikan[x_,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIs1a1a1ikd03[y],y-> x],1/eps^p]]
JJiknm1[x_,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Is1a1a1ikd02[y],{y-> x}]],2],True,0]
JJiknm1[x_,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Is1a1a1ikd03[y],{y-> x}]],2],True,0]

JJikn0[x_,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Is1a1a1ik[y],{y-> x,d0s-> d0}]],2],True,0]
JJik[x_,d0_,p_]:={JJikan[x,d0,p],0}+ JJiknm1[x,d0,p]+ JJikn0[x,d0,p]

(*JJir[x,d0,pole order] nested soft integral*)

anpIs2a1a1ird02[x_]:=1/eps^4(1/2)+1/eps^3(3-Log[x])+1/eps^2(41/4+\[Pi]^2/4-6 Log[x]-3/2 Log[1-x] Log[x]+Log[x]^2-3/2 PolyLog[2,x])+1/eps(219/8+(3 \[Pi]^2)/2-(41 Log[x])/2-1/2 \[Pi]^2 Log[x]-9 Log[1-x] Log[x]+3 EulerGamma Log[1-x] Log[x]+6 Log[x]^2-(2 Log[x]^3)/3-9 PolyLog[2,x]+3 EulerGamma PolyLog[2,x]-(15 Zeta[3])/4)
anpIs2a1a1ird03[x_]:=1/eps^4(1/2)+1/eps^3(11/3-Log[x])+1/eps^2(533/36+\[Pi]^2/4-(22 Log[x])/3-3/2 Log[1-x] Log[x]+Log[x]^2-3/2 PolyLog[2,x])+1/eps(9673/216+(11 \[Pi]^2)/6-(533 Log[x])/18-1/2 \[Pi]^2 Log[x]-11 Log[1-x] Log[x]+3 EulerGamma Log[1-x] Log[x]+(22 Log[x]^2)/3-(2 Log[x]^3)/3-11 PolyLog[2,x]+3 EulerGamma PolyLog[2,x]-(15 Zeta[3])/4)

mbm1Is2a1a1ird02[x_]:={MBint[-(1/Gamma[1-z2])3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] (PolyGamma[0,1-z2]+2 PolyGamma[0,-1-z3]),{{},{z2->-(17/50),z3->-(33/100)}}],MBint[(3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] PolyGamma[0,1-z2+z3])/Gamma[1-z2],{{},{z2->-(17/50),z3->-(33/100)}}],MBint[-x^(1+z+z2) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2]^2 Gamma[1+z+2 z2],{{eps->0,d0s->3},{z->-(1/4),z2->-(1/4)}}],MBint[-(1/Gamma[1+z1-z2]) x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[3+z1] Gamma[-z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1+z1-z2+z3] Gamma[1+z2+z3],{{},{z1->-(4/5),z2->-(2/5),z3->-(2/5)}}],MBint[-(1/Gamma[-z-z2]) x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2] Gamma[z-z3] Gamma[-z3] Gamma[-z-z2+z3] Gamma[1+z2+z3],{{eps->0,d0s->3},{z->-(1/5),z2->-(1/5),z3->-(3/5)}}]}
mbm1Is2a1a1ird03[x_]:={MBint[-(1/Gamma[1-z2])3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] (PolyGamma[0,1-z2]+2 PolyGamma[0,-1-z3]),{{},{z2->-(17/50),z3->-(33/100)}}],MBint[(3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] PolyGamma[0,1-z2+z3])/Gamma[1-z2],{{},{z2->-(17/50),z3->-(33/100)}}],MBint[-x^(1+z+z2) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2]^2 Gamma[1+z+2 z2],{{eps->0,d0s->3},{z->-(1/4),z2->-(1/4)}}],MBint[-(1/(3 Gamma[1+z1-z2])) x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[4+z1] Gamma[-z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1+z1-z2+z3] Gamma[1+z2+z3],{{},{z1->-(4/5),z2->-(2/5),z3->-(2/5)}}],MBint[-(1/Gamma[-z-z2]) x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2] Gamma[z-z3] Gamma[-z3] Gamma[-z-z2+z3] Gamma[1+z2+z3],{{},{z->-(1/5),z2->-(1/5),z3->-(3/5)}}]}

mb0Is2a1a1ir[x_]:={MBint[1/60 (320 EulerGamma^4+320 EulerGamma^2 \[Pi]^2+31 \[Pi]^4-640 EulerGamma^3 Log[x]-320 EulerGamma \[Pi]^2 Log[x]+480 EulerGamma^2 Log[x]^2+80 \[Pi]^2 Log[x]^2-160 EulerGamma Log[x]^3+20 Log[x]^4+1280 EulerGamma^3 PolyGamma[0,1+d0s]+640 EulerGamma \[Pi]^2 PolyGamma[0,1+d0s]-1920 EulerGamma^2 Log[x] PolyGamma[0,1+d0s]-320 \[Pi]^2 Log[x] PolyGamma[0,1+d0s]+960 EulerGamma Log[x]^2 PolyGamma[0,1+d0s]-160 Log[x]^3 PolyGamma[0,1+d0s]+1920 EulerGamma^2 PolyGamma[0,1+d0s]^2+320 \[Pi]^2 PolyGamma[0,1+d0s]^2-1920 EulerGamma Log[x] PolyGamma[0,1+d0s]^2+480 Log[x]^2 PolyGamma[0,1+d0s]^2+1280 EulerGamma PolyGamma[0,1+d0s]^3-640 Log[x] PolyGamma[0,1+d0s]^3+320 PolyGamma[0,1+d0s]^4-480 EulerGamma^2 PolyGamma[1,1+d0s]-80 \[Pi]^2 PolyGamma[1,1+d0s]+480 EulerGamma Log[x] PolyGamma[1,1+d0s]-120 Log[x]^2 PolyGamma[1,1+d0s]-960 EulerGamma PolyGamma[0,1+d0s] PolyGamma[1,1+d0s]+480 Log[x] PolyGamma[0,1+d0s] PolyGamma[1,1+d0s]-480 PolyGamma[0,1+d0s]^2 PolyGamma[1,1+d0s]+60 PolyGamma[1,1+d0s]^2-200 EulerGamma PolyGamma[2,1]+100 Log[x] PolyGamma[2,1]-200 PolyGamma[0,1+d0s] PolyGamma[2,1]+200 EulerGamma PolyGamma[2,1+d0s]-100 Log[x] PolyGamma[2,1+d0s]+200 PolyGamma[0,1+d0s] PolyGamma[2,1+d0s]-20 PolyGamma[3,1+d0s]),{{eps->0,d0s->3},{}}],MBint[(Gamma[-z2]^2 Gamma[z2] (2 \[Pi]^2+12 Log[x]^2+48 PolyGamma[0,1+d0s]^2+3 PolyGamma[0,1-z2]^2+12 Log[x] PolyGamma[0,-z2]+3 PolyGamma[0,-z2]^2+24 Log[x] PolyGamma[0,z2]+12 PolyGamma[0,-z2] PolyGamma[0,z2]+12 PolyGamma[0,z2]^2+6 PolyGamma[0,1-z2] (PolyGamma[0,-z2]+2 (Log[x]+PolyGamma[0,z2]))-24 PolyGamma[0,1+d0s] (PolyGamma[0,1-z2]+PolyGamma[0,-z2]+2 (Log[x]+PolyGamma[0,z2]))-12 PolyGamma[1,1+d0s]-3 PolyGamma[1,1-z2]+3 PolyGamma[1,-z2]+12 PolyGamma[1,z2]))/(2 Gamma[1-z2]),{{eps->0,d0s->3},{z2->-(5/32)}}],MBint[(3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] (4 EulerGamma^2+16 PolyGamma[0,1+d0s]^2+PolyGamma[0,1-z2]^2-8 EulerGamma PolyGamma[0,-1-z3]+4 PolyGamma[0,-1-z3]^2+4 EulerGamma PolyGamma[0,1-z2+z3]-4 PolyGamma[0,-1-z3] PolyGamma[0,1-z2+z3]+PolyGamma[0,1-z2+z3]^2-2 PolyGamma[0,1-z2] (2 EulerGamma-2 PolyGamma[0,-1-z3]+PolyGamma[0,1-z2+z3])+8 PolyGamma[0,1+d0s] (2 EulerGamma-PolyGamma[0,1-z2]-2 PolyGamma[0,-1-z3]+PolyGamma[0,1-z2+z3])-4 PolyGamma[1,1+d0s]-PolyGamma[1,1-z2]+4 PolyGamma[1,-1-z3]+PolyGamma[1,1-z2+z3]))/(2 Gamma[1-z2]),{{eps->0,d0s->3},{z2->-(5/32),z3->-(25/32)}}],MBint[-(2 x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[1+d0s+z1] Gamma[-z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1+z1-z2+z3] Gamma[1+z2+z3] (2 EulerGamma+3 PolyGamma[0,1+d0s]+PolyGamma[0,-z1]-PolyGamma[0,z1]-PolyGamma[0,-1-z1-z3]))/(Gamma[1+d0s] Gamma[1+z1-z2]),{{eps->0,d0s->3},{z1->-(1/4),z2->-(5/32),z3->-(25/32)}}],MBint[-x^(1+z+z2) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2]^2 Gamma[1+z+2 z2] (4 EulerGamma+2 Log[x]+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]+2 PolyGamma[0,1+z]-PolyGamma[0,-z2]+2 PolyGamma[0,1+z+2 z2]),{{eps->0,d0s->3},{z->-(1/2),z2->-(5/32)}}],MBint[-(x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2] Gamma[z-z3] Gamma[-z3] Gamma[-z-z2+z3] Gamma[1+z2+z3] (4 EulerGamma+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]+2 PolyGamma[0,1+z]+2 PolyGamma[0,-z-z2]+PolyGamma[0,z-z3]-2 PolyGamma[0,-z-z2+z3]))/Gamma[-z-z2],{{eps->0,d0s->3},{z->-(1/2),z2->-(5/32),z3->-(25/32)}}],MBint[(2 x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-1-z-z1] Gamma[1+d0s+z1] Gamma[1+z+z1] Gamma[-z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1+z1-z2+z3] Gamma[1+z2+z3])/(Gamma[d0s-z] Gamma[1+z1-z2]),{{eps->0,d0s->3},{z->-(1/2),z1->-(1/4),z2->-(5/32),z3->-(25/32)}}]}

JJiran[x_,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIs2a1a1ird02[y],y-> x],1/eps^p]]
JJiran[x_,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIs2a1a1ird03[y],y-> x],1/eps^p]]
JJirnm1[x_,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Is2a1a1ird02[y],{y-> x}]],2],True,0]
JJirnm1[x_,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Is2a1a1ird03[y],{y-> x}]],2],True,0]

JJirn0[x_,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Is2a1a1ir[y],{y-> x,d0s-> d0}]],2],True,0]
JJir[x_,d0_,p_]:={JJiran[x,d0,p],0}+ JJirnm1[x,d0,p]+ JJirn0[x,d0,p]

(*JJkr[x,d0,pole order] nested soft integral*)

anpIs3a1a1krd02[x_]:=1/eps^4+1/eps^3(6-2 Log[x])+1/eps^2(1/(1-x)^2(Log[x])+1/(1-x)(1-4 Log[x])+(39/2+\[Pi]^2/4-9 Log[x]-9/2 Log[1-x] Log[x]+2 Log[x]^2-9/2 PolyLog[2,x]))+1/eps(1/(1-x)^2(-(\[Pi]^2/3)+(5 Log[x])/2+2 Log[1-x] Log[x]-(3 Log[x]^2)/2+2 PolyLog[2,x])+1/(1-x)(9/2+(4 \[Pi]^2)/3-17 Log[x]-8 Log[1-x] Log[x]+6 Log[x]^2-8 PolyLog[2,x])+(201/4+\[Pi]^2/2-(53 Log[x])/2-1/2 \[Pi]^2 Log[x]-18 Log[1-x] Log[x]+3 EulerGamma Log[1-x] Log[x]+(15 Log[x]^2)/2+5/2 Log[1-x] Log[x]^2-(4 Log[x]^3)/3-18 PolyLog[2,x]+3 EulerGamma PolyLog[2,x]+Log[x] PolyLog[2,x]+3 PolyLog[3,1-x]+3 PolyLog[3,x]-(45 Zeta[3])/4))
anpIs3a1a1krd03[x_]:=1/eps^4+1/eps^3(22/3-2 Log[x])+1/eps^2(1/(1-x)^3(-((2 Log[x])/3))+1/(1-x)^2(-(2/3)+3 Log[x])+1/(1-x)(8/3-6 Log[x])+(497/18+\[Pi]^2/4-11 Log[x]-9/2 Log[1-x] Log[x]+2 Log[x]^2-9/2 PolyLog[2,x]))+1/eps(1/(1-x)^3((2 \[Pi]^2)/9-(5 Log[x])/3-4/3 Log[1-x] Log[x]+Log[x]^2-4/3 PolyLog[2,x])+1/(1-x)^2(-3-\[Pi]^2+(61 Log[x])/6+6 Log[1-x] Log[x]-(9 Log[x]^2)/2+6 PolyLog[2,x])+1/(1-x)(14+2 \[Pi]^2-(92 Log[x])/3-12 Log[1-x] Log[x]+9 Log[x]^2-12 PolyLog[2,x])+(8485/108+(11 \[Pi]^2)/18-(667 Log[x])/18-1/2 \[Pi]^2 Log[x]-22 Log[1-x] Log[x]+3 EulerGamma Log[1-x] Log[x]+(55 Log[x]^2)/6+5/2 Log[1-x] Log[x]^2-(4 Log[x]^3)/3-22 PolyLog[2,x]+3 EulerGamma PolyLog[2,x]+Log[x] PolyLog[2,x]+3 PolyLog[3,1-x]+3 PolyLog[3,x]-(45 Zeta[3])/4))

mbm1Is3a1a1krd02[x_]:={MBint[-(1/Gamma[1-z2])3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] (PolyGamma[0,1+z2]+2 PolyGamma[0,-1-z3]-PolyGamma[0,1+z2+z3]),{{},{z2->-(33/100),z3->-(33/100)}}],MBint[-((x^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[3+z1] Gamma[-z1-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2])/(Gamma[1-z2] Gamma[1+z1+z2])),{{},{z1->-(33/100),z2->-(33/100)}}],MBint[-((x^(1+z) Gamma[-1-z] Gamma[-z]^2 Gamma[1+z] Gamma[1+z-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2])/(Gamma[1-z2] Gamma[-z+z2])),{{},{z->-(67/100),z2->-(33/100)}}],MBint[-((2 x^-z1 Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-1-z-z1] Gamma[-z1] Gamma[3+z1] Gamma[1+z+z1])/Gamma[2-z]),{{},{z->-(33/100),z1->-(33/100)}}],MBint[-(x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[3+z1] Gamma[-z2] Gamma[1+z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z1+z2+z3])/(Gamma[1-z2] Gamma[1+z1+z2]),{{},{z1->-(1/4),z2->-(1/4),z3->-(1/4)}}],MBint[-(x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2] Gamma[1+z2] Gamma[z-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[-z+z2+z3])/(Gamma[1-z2] Gamma[-z+z2]),{{},{z->-(3/4),z2->-(1/4),z3->-(1/4)}}]}
mbm1Is3a1a1krd03[x_]:={MBint[-((6 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] PolyGamma[0,-1-z3])/Gamma[1-z2]),{{},{z2->-(17/50),z3->-(33/100)}}],MBint[-(1/Gamma[1-z2])3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] (PolyGamma[0,1+z2]-PolyGamma[0,1+z2+z3]),{{},{z2->-(33/100),z3->-(33/100)}}],MBint[-((x^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[4+z1] Gamma[-z1-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2])/(3 Gamma[1-z2] Gamma[1+z1+z2])),{{},{z1->-(33/100),z2->-(33/100)}}],MBint[-((x^(1+z) Gamma[-1-z] Gamma[-z]^2 Gamma[1+z] Gamma[1+z-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2])/(Gamma[1-z2] Gamma[-z+z2])),{{},{z->-(67/100),z2->-(33/100)}}],MBint[-((2 x^-z1 Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-1-z-z1] Gamma[-z1] Gamma[4+z1] Gamma[1+z+z1])/Gamma[3-z]),{{eps->0,d0s->3},{z->-(33/100),z1->-(33/100)}}],MBint[-(x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[4+z1] Gamma[-z2] Gamma[1+z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z1+z2+z3])/(3 Gamma[1-z2] Gamma[1+z1+z2]),{{},{z1->-(1/4),z2->-(1/4),z3->-(1/4)}}],MBint[-(x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2] Gamma[1+z2] Gamma[z-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[-z+z2+z3])/(Gamma[1-z2] Gamma[-z+z2]),{{},{z->-(3/4),z2->-(1/4),z3->-(1/4)}}]}

mb0Is3a1a1kr[x_]:={MBint[1/(2 Gamma[1-z2])3 x^(1+z3) Gamma[-z2] Gamma[-1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z2+z3] (4 EulerGamma^2+16 PolyGamma[0,1+d0s]^2+PolyGamma[0,1+z2]^2-8 EulerGamma PolyGamma[0,-1-z3]+4 PolyGamma[0,-1-z3]^2+4 EulerGamma PolyGamma[0,1+z2+z3]-4 PolyGamma[0,-1-z3] PolyGamma[0,1+z2+z3]+PolyGamma[0,1+z2+z3]^2-2 PolyGamma[0,1+z2] (2 EulerGamma-2 PolyGamma[0,-1-z3]+PolyGamma[0,1+z2+z3])+8 PolyGamma[0,1+d0s] (2 EulerGamma-PolyGamma[0,1+z2]-2 PolyGamma[0,-1-z3]+PolyGamma[0,1+z2+z3])-4 PolyGamma[1,1+d0s]-PolyGamma[1,1+z2]+4 PolyGamma[1,-1-z3]+PolyGamma[1,1+z2+z3]),{{eps->0,d0s->3},{z2->-(11/32),z3->-(3/32)}}],MBint[-(2 x^(1+z3) Gamma[-z1] Gamma[z1] Gamma[1+d0s+z1] Gamma[-z2] Gamma[1+z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z1+z2+z3] (2 EulerGamma+3 PolyGamma[0,1+d0s]+PolyGamma[0,-z1]-PolyGamma[0,z1]-PolyGamma[0,-1-z1-z3]))/(Gamma[1+d0s] Gamma[1-z2] Gamma[1+z1+z2]),{{eps->0,d0s->3},{z1->-(3/16),z2->-(11/32),z3->-(3/32)}}],MBint[-(x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-z2] Gamma[1+z2] Gamma[z-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[-z+z2+z3] (4 EulerGamma+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]+2 PolyGamma[0,1+z]+2 PolyGamma[0,-z+z2]+PolyGamma[0,z-z3]-2 PolyGamma[0,-z+z2+z3]))/(Gamma[1-z2] Gamma[-z+z2]),{{eps->0,d0s->3},{z->-(5/8),z2->-(11/32),z3->-(3/32)}}],MBint[1/(2 Gamma[1-z2]) Gamma[-z2]^2 Gamma[z2] (2 \[Pi]^2+12 Log[x]^2+48 PolyGamma[0,1+d0s]^2+12 PolyGamma[0,-z2]^2+12 Log[x] PolyGamma[0,z2]+3 PolyGamma[0,z2]^2+12 Log[x] PolyGamma[0,1+z2]+6 PolyGamma[0,z2] PolyGamma[0,1+z2]+3 PolyGamma[0,1+z2]^2+12 PolyGamma[0,-z2] (2 Log[x]+PolyGamma[0,z2]+PolyGamma[0,1+z2])-24 PolyGamma[0,1+d0s] (2 Log[x]+2 PolyGamma[0,-z2]+PolyGamma[0,z2]+PolyGamma[0,1+z2])-12 PolyGamma[1,1+d0s]+12 PolyGamma[1,-z2]+3 PolyGamma[1,z2]-3 PolyGamma[1,1+z2]),{{eps->0,d0s->3},{z2->-(11/32)}}],MBint[1/120 (1280 EulerGamma^4+800 EulerGamma^2 \[Pi]^2+49 \[Pi]^4-2560 EulerGamma^3 Log[x]-800 EulerGamma \[Pi]^2 Log[x]+1920 EulerGamma^2 Log[x]^2+200 \[Pi]^2 Log[x]^2-640 EulerGamma Log[x]^3+80 Log[x]^4+5120 EulerGamma^3 PolyGamma[0,1+d0s]+1600 EulerGamma \[Pi]^2 PolyGamma[0,1+d0s]-7680 EulerGamma^2 Log[x] PolyGamma[0,1+d0s]-800 \[Pi]^2 Log[x] PolyGamma[0,1+d0s]+3840 EulerGamma Log[x]^2 PolyGamma[0,1+d0s]-640 Log[x]^3 PolyGamma[0,1+d0s]+7680 EulerGamma^2 PolyGamma[0,1+d0s]^2+800 \[Pi]^2 PolyGamma[0,1+d0s]^2-7680 EulerGamma Log[x] PolyGamma[0,1+d0s]^2+1920 Log[x]^2 PolyGamma[0,1+d0s]^2+5120 EulerGamma PolyGamma[0,1+d0s]^3-2560 Log[x] PolyGamma[0,1+d0s]^3+1280 PolyGamma[0,1+d0s]^4-1920 EulerGamma^2 PolyGamma[1,1+d0s]-200 \[Pi]^2 PolyGamma[1,1+d0s]+1920 EulerGamma Log[x] PolyGamma[1,1+d0s]-480 Log[x]^2 PolyGamma[1,1+d0s]-3840 EulerGamma PolyGamma[0,1+d0s] PolyGamma[1,1+d0s]+1920 Log[x] PolyGamma[0,1+d0s] PolyGamma[1,1+d0s]-1920 PolyGamma[0,1+d0s]^2 PolyGamma[1,1+d0s]+240 PolyGamma[1,1+d0s]^2-800 EulerGamma PolyGamma[2,1]+400 Log[x] PolyGamma[2,1]-800 PolyGamma[0,1+d0s] PolyGamma[2,1]+800 EulerGamma PolyGamma[2,1+d0s]-400 Log[x] PolyGamma[2,1+d0s]+800 PolyGamma[0,1+d0s] PolyGamma[2,1+d0s]-80 PolyGamma[3,1+d0s]),{{eps->0,d0s->3},{}}],MBint[1/(6 Gamma[1+d0s]) x^-z1 Gamma[-z1]^2 Gamma[z1] Gamma[1+d0s+z1] (6 EulerGamma^2+5 \[Pi]^2-12 EulerGamma Log[x]+6 Log[x]^2+54 PolyGamma[0,1+d0s]^2+6 PolyGamma[0,-z1]^2-12 PolyGamma[0,-z1] (EulerGamma-Log[x]-PolyGamma[0,z1])+36 PolyGamma[0,1+d0s] (EulerGamma-Log[x]-PolyGamma[0,-z1]-PolyGamma[0,z1])-12 EulerGamma PolyGamma[0,z1]+12 Log[x] PolyGamma[0,z1]+6 PolyGamma[0,z1]^2-30 PolyGamma[1,1+d0s]+6 PolyGamma[1,-z1]+6 PolyGamma[1,z1]),{{eps->0,d0s->3},{z1->-(3/16)}}],MBint[-(2 x^-z1 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[1+d0s+z1] Gamma[-z1-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2] (2 EulerGamma-Log[x]+3 PolyGamma[0,1+d0s]+PolyGamma[0,-z1]-PolyGamma[0,z1]+PolyGamma[0,1+z1]-PolyGamma[0,-z1-z2]-PolyGamma[0,z2]))/(Gamma[1+d0s] Gamma[1-z2] Gamma[1+z1+z2]),{{eps->0,d0s->3},{z1->-(3/16),z2->-(11/32)}}],MBint[-(x^(1+z) Gamma[-1-z] Gamma[-z]^2 Gamma[1+z] Gamma[1+z-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2] (4 EulerGamma+Log[x]+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]-PolyGamma[0,-z]+2 PolyGamma[0,1+z]+PolyGamma[0,1+z-z2]-PolyGamma[0,z2]+2 PolyGamma[0,-z+z2]))/(Gamma[1-z2] Gamma[-z+z2]),{{eps->0,d0s->3},{z->-(5/8),z2->-(11/32)}}],MBint[1/12 x^(1+z) Gamma[-1-z] Gamma[-z] Gamma[1+z]^2 (54 EulerGamma^2+7 \[Pi]^2+36 EulerGamma Log[x]+6 Log[x]^2+24 PolyGamma[0,1+d0s]^2+6 PolyGamma[0,-1-z]^2+72 EulerGamma PolyGamma[0,1+z]+24 Log[x] PolyGamma[0,1+z]+24 PolyGamma[0,1+z]^2-12 PolyGamma[0,-1-z] (3 EulerGamma+Log[x]+2 PolyGamma[0,1+z])+24 PolyGamma[0,1+d0s] (3 EulerGamma+Log[x]-PolyGamma[0,-1-z]+2 PolyGamma[0,1+z])-24 PolyGamma[1,1+d0s]+6 PolyGamma[1,-1-z]+24 PolyGamma[1,1+z]),{{eps->0,d0s->3},{z->-(5/8)}}],MBint[-(1/Gamma[d0s-z])2 x^-z1 Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-1-z-z1] Gamma[-z1] Gamma[1+d0s+z1] Gamma[1+z+z1] (EulerGamma-Log[x]+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]+2 PolyGamma[0,d0s-z]-2 PolyGamma[0,-1-z-z1]),{{eps->0,d0s->3},{z->-(5/8),z1->-(3/16)}}],MBint[(2 x^-z1 Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-1-z-z1] Gamma[1+z1] Gamma[1+d0s+z1] Gamma[1+z+z1] Gamma[-z1-z2] Gamma[-z2] Gamma[z2] Gamma[1+z2])/(Gamma[d0s-z] Gamma[1-z2] Gamma[1+z1+z2]),{{eps->0,d0s->3},{z->-(5/8),z1->-(3/16),z2->-(11/32)}}],MBint[(2 x^(1+z3) Gamma[-1-z] Gamma[-z] Gamma[1+z] Gamma[-1-z-z1] Gamma[1+d0s+z1] Gamma[1+z+z1] Gamma[-z2] Gamma[1+z2] Gamma[-1-z1-z3] Gamma[-z3] Gamma[1-z2+z3] Gamma[1+z1+z2+z3])/(Gamma[d0s-z] Gamma[1-z2] Gamma[1+z1+z2]),{{eps->0,d0s->3},{z->-(5/8),z1->-(3/16),z2->-(11/32),z3->-(3/32)}}]}

JJkran[x_,2,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIs3a1a1krd02[y],y-> x],1/eps^p]]
JJkran[x_,3,p_]:=Which[p==0,0,True,Coefficient[Limit[anpIs3a1a1krd03[y],y-> x],1/eps^p]]
JJkrnm1[x_,2,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Is3a1a1krd02[y],{y-> x}]],2],True,0]
JJkrnm1[x_,3,p_]:= Which[p==1,Take[Flatten[MBintegrate[mbm1Is3a1a1krd03[y],{y-> x}]],2],True,0]

JJkrn0[x_,d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Is3a1a1kr[y],{y-> x,d0s-> d0}]],2],True,0]
JJkr[x_,d0_,p_]:={JJkran[x,d0,p],0}+ JJkrnm1[x,d0,p]+ JJkrn0[x,d0,p]

(*KJ[d0,pole order] nested soft-collinear integral*)

anpIcs1a1a1d02:=1/eps^4(-(1/2))+1/eps^3(-3)+1/eps^2(-(45/4))+1/eps(-(271/8)+\[Pi]^2/6-3 Zeta[3])
anpIcs1a1a1d03:=1/eps^4(-(1/2))+1/eps^3(-(11/3))+1/eps^2(-(557/36))+1/eps(-(10825/216)+(5 \[Pi]^2)/18-3 Zeta[3])

mb0Ics1a1a1:={MBint[-(120 Gamma[d0s] (64+144 EulerGamma+108 EulerGamma^2+54 EulerGamma^3+48 I \[Pi]+72 I EulerGamma \[Pi]+54 I EulerGamma^2 \[Pi]-2 \[Pi]^2-3 EulerGamma \[Pi]^2+3 I \[Pi]^3+54 (2+3 EulerGamma+I \[Pi]) PolyGamma[0,1+d0s]^2+54 PolyGamma[0,1+d0s]^3+3 PolyGamma[0,1+d0s] (48+72 EulerGamma+54 EulerGamma^2+24 I \[Pi]+36 I EulerGamma \[Pi]-\[Pi]^2-30 PolyGamma[1,1+d0s])-30 (2+3 EulerGamma+I \[Pi]) PolyGamma[1,1+d0s]-22 PolyGamma[2,1]+16 PolyGamma[2,2]+18 PolyGamma[2,1+d0s])+Gamma[1+d0s] (-1440-2880 EulerGamma-2880 EulerGamma^2+4560 EulerGamma^3+4380 EulerGamma^4-2880 I \[Pi]-5760 I EulerGamma \[Pi]+720 I EulerGamma^2 \[Pi]+4560 I EulerGamma^3 \[Pi]+1440 \[Pi]^2+2520 EulerGamma \[Pi]^2+900 EulerGamma^2 \[Pi]^2-600 I \[Pi]^3+120 I EulerGamma \[Pi]^3+433 \[Pi]^4+60 PolyGamma[0,d0s]^4+3840 EulerGamma PolyGamma[0,1+d0s]^3+480 PolyGamma[0,1+d0s]^4+240 PolyGamma[0,d0s]^3 (1+3 EulerGamma+I \[Pi]+2 PolyGamma[0,1+d0s])-2160 EulerGamma PolyGamma[1,d0s]-3240 EulerGamma^2 PolyGamma[1,d0s]-720 I \[Pi] PolyGamma[1,d0s]-2160 I EulerGamma \[Pi] PolyGamma[1,d0s]+60 \[Pi]^2 PolyGamma[1,d0s]+180 PolyGamma[1,d0s]^2+60 PolyGamma[0,d0s]^2 (36 EulerGamma+54 EulerGamma^2+12 I \[Pi]+36 I EulerGamma \[Pi]-\[Pi]^2+24 (1+3 EulerGamma+I \[Pi]) PolyGamma[0,1+d0s]+24 PolyGamma[0,1+d0s]^2-6 PolyGamma[1,d0s]-24 PolyGamma[1,1+d0s])+240 PolyGamma[0,1+d0s]^2 (-12+12 EulerGamma+42 EulerGamma^2-12 I \[Pi]+12 I EulerGamma \[Pi]+5 \[Pi]^2-6 PolyGamma[1,d0s]-12 PolyGamma[1,1+d0s])+2880 PolyGamma[1,1+d0s]-2880 EulerGamma PolyGamma[1,1+d0s]-10080 EulerGamma^2 PolyGamma[1,1+d0s]+2880 I \[Pi] PolyGamma[1,1+d0s]-2880 I EulerGamma \[Pi] PolyGamma[1,1+d0s]-1200 \[Pi]^2 PolyGamma[1,1+d0s]+1440 PolyGamma[1,d0s] PolyGamma[1,1+d0s]+1440 PolyGamma[1,1+d0s]^2+2640 PolyGamma[2,1]+1200 EulerGamma PolyGamma[2,1]+2640 I \[Pi] PolyGamma[2,1]+240 PolyGamma[2,d0s]+720 EulerGamma PolyGamma[2,d0s]+240 I \[Pi] PolyGamma[2,d0s]+3840 EulerGamma PolyGamma[2,1+d0s]+240 PolyGamma[0,1+d0s] (-12-24 EulerGamma+30 EulerGamma^2+46 EulerGamma^3-24 I \[Pi]-12 I EulerGamma \[Pi]+30 I EulerGamma^2 \[Pi]+11 \[Pi]^2+9 EulerGamma \[Pi]^2-I \[Pi]^3-6 (1+3 EulerGamma+I \[Pi]) PolyGamma[1,d0s]-48 EulerGamma PolyGamma[1,1+d0s]+8 PolyGamma[2,1]+2 PolyGamma[2,d0s]+8 PolyGamma[2,1+d0s])+120 PolyGamma[0,d0s] (54 EulerGamma^2+54 EulerGamma^3+36 I EulerGamma \[Pi]+54 I EulerGamma^2 \[Pi]-\[Pi]^2-3 EulerGamma \[Pi]^2+3 I \[Pi]^3+24 (1+3 EulerGamma+I \[Pi]) PolyGamma[0,1+d0s]^2+16 PolyGamma[0,1+d0s]^3-6 (1+3 EulerGamma+I \[Pi]) PolyGamma[1,d0s]+2 PolyGamma[0,1+d0s] (36 EulerGamma+54 EulerGamma^2+12 I \[Pi]+36 I EulerGamma \[Pi]-\[Pi]^2-6 PolyGamma[1,d0s]-24 PolyGamma[1,1+d0s])-24 PolyGamma[1,1+d0s]-72 EulerGamma PolyGamma[1,1+d0s]-24 I \[Pi] PolyGamma[1,1+d0s]-6 PolyGamma[2,1]+2 PolyGamma[2,d0s]+16 PolyGamma[2,1+d0s])-60 PolyGamma[3,d0s]-480 PolyGamma[3,1+d0s]))/(1440 Gamma[1+d0s]),{{eps->0,delta->0,d0s->3},{}}],MBint[(E^(-I \[Pi] z) Gamma[-1-z] Gamma[-z] Gamma[1+z]^3 (-2 Gamma[d0s] Gamma[1-z] Gamma[-z] Gamma[2+z]+E^(I \[Pi] z) Gamma[d0s-z] (2 EulerGamma+2 I \[Pi]+2 PolyGamma[0,1+d0s]-PolyGamma[0,-1-z]+2 PolyGamma[0,z]-PolyGamma[0,1+z])))/(Gamma[d0s-z] Gamma[2+z]),{{eps->0,delta->0,d0s->3},{z->-(1/2)}}],MBint[((-1)^z1 Gamma[d0s] Gamma[-1+z1] Gamma[-z1] Gamma[z1] (36 EulerGamma+54 EulerGamma^2+7 \[Pi]^2+24 PolyGamma[0,1+d0s]^2+6 PolyGamma[0,-1+z1]^2-24 PolyGamma[0,z1]-72 EulerGamma PolyGamma[0,z1]+24 PolyGamma[0,z1]^2+24 PolyGamma[0,1+z1]+72 EulerGamma PolyGamma[0,1+z1]-48 PolyGamma[0,z1] PolyGamma[0,1+z1]+24 PolyGamma[0,1+z1]^2+24 PolyGamma[0,d0s+z1]+72 EulerGamma PolyGamma[0,d0s+z1]-48 PolyGamma[0,z1] PolyGamma[0,d0s+z1]+48 PolyGamma[0,1+z1] PolyGamma[0,d0s+z1]+24 PolyGamma[0,d0s+z1]^2-12 PolyGamma[0,-1+z1] (1+3 EulerGamma-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,d0s+z1])+24 PolyGamma[0,1+d0s] (1+3 EulerGamma-PolyGamma[0,-1+z1]-2 PolyGamma[0,z1]+2 PolyGamma[0,1+z1]+2 PolyGamma[0,d0s+z1])-24 PolyGamma[1,1+d0s]+6 PolyGamma[1,-1+z1]+24 PolyGamma[1,z1]-48 PolyGamma[1,1+z1]-24 PolyGamma[1,d0s+z1]))/(12 Gamma[d0s+z1]),{{eps->0,delta->0,d0s->3},{z1->-(1/4)}}],MBint[-(2 (-1)^z1 Gamma[d0s] Gamma[-1-z] Gamma[-z] Gamma[1+z]^3 Gamma[-z1] Gamma[z1] Gamma[1+z1] Gamma[z+z1])/(Gamma[z] Gamma[d0s+z1] Gamma[2+z+z1]),{{eps->0,delta->0,d0s->3},{z->-(1/2),z1->-(1/4)}}]}

KJan[2,p_]:=Which[p==0,0,True,Coefficient[anpIcs1a1a1d02,1/eps^p]]
KJan[3,p_]:=Which[p==0,0,True,Coefficient[anpIcs1a1a1d03,1/eps^p]]

KJn0[d0_,p_]:= Which[p==0,Take[Flatten[MBintegrate[mb0Ics1a1a1,{d0s-> d0}]],2],True,0]
KJ[d0_,p_]:={KJan[d0,p],0}+KJn0[d0,p]


